Improved Theory Predictions and Global Analysis of Exclusive $\boldsymbol{b\to s\mu^+\mu^-}$ Processes

We provide improved Standard Model theory predictions for the exclusive rare semimuonic processes $B\to K^{(*)}\mu^+\mu^-$ and $B_s\to\phi\mu^+\mu^-$. Our results are based on a novel parametrization of the non-local form factors, which manifestly respects a recently developed dispersive bound. We critically compare our predictions to those obtained in the framework of QCD factorization. Our predictions provide, for the first time, parametric estimates of the systematic uncertainties due to non-local contributions. Comparing our predictions within the Standard Model to available experimental data, we find a large tension for $B\to K\mu^+\mu^-$. A simple model-independent analysis of potential effects beyond the Standard Model yields results compatible with other approaches, albeit with larger uncertainties for the $B\to K^*\mu^+\mu^-$ and $B_s\to \phi\mu^+\mu^-$ decays. Our approach yields systematically improvable predictions, and we look forward to its application in further analyses beyond the Standard Model.

==> anc/BToK-hatH.yaml <==
parameters:
- max: 0.000212
  min: -0.000139
  name: B->Kccbar::Re_at_m7_plus@Lagrange
- max: 3.51e-06
  min: -1.21e-05
  name: B->Kccbar::Im_at_m7_plus@Lagrange
- max: 0.000269
  min: -7.27e-05
  name: B->Kccbar::Re_at_m5_plus@Lagrange
- max: 4.55e-06
  min: -1.49e-05
  name: B->Kccbar::Im_at_m5_plus@Lagrange
- max: 0.000363
  min: -4.04e-05
  name: B->Kccbar::Re_at_m3_plus@Lagrange
- max: 5.1e-06
  min: -1.83e-05
  name: B->Kccbar::Im_at_m3_plus@Lagrange
- max: 0.000515
  min: -6.69e-05
  name: B->Kccbar::Re_at_m1_plus@Lagrange
- max: 4.55e-06
  min: -2.26e-05
  name: B->Kccbar::Im_at_m1_plus@Lagrange
- max: 0.00132
  min: 0.00112
  name: B->Kccbar::Abs_at_Jpsi_plus@Lagrange
proposal:
  components:
  - mu:
    - 3.978927048591963e-05
    - -4.174405830356681e-06
    - 9.978236424125994e-05
    - -5.191158733905439e-06
    - 0.00016338995832358038
    - -6.554811142138414e-06
    - 0.00022927710484518023
    - -8.429330884539832e-06
    - 0.0012249863147185264
    sigma:
    - - 4.55022408125677e-10
      - 1.30137786146457e-11
      - 3.502086169125418e-10
      - 1.3401027341288414e-11
      - 3.165964167541693e-10
      - 1.361462326594729e-11
      - 2.856572926873269e-10
      - 1.3445225258175161e-11
      - -9.231280816682047e-13
    - - 1.30137786146457e-11
      - 1.0522813240432537e-12
      - 1.1703445522024197e-11
      - 9.842022404796416e-13
      - 1.0043987432106702e-11
      - 1.1116454953847993e-12
      - 8.339155020032026e-12
      - 1.2848019666123273e-12
      - -3.537385637465987e-14
    - - 3.502086169125418e-10
      - 1.1703445522024197e-11
      - 4.931138355307363e-10
      - 1.197782612183488e-11
      - 2.9602788954507664e-10
      - 1.2088981300311041e-11
      - 2.6842740151985806e-10
      - 1.1711567571457428e-11
      - 2.7455167730904806e-13
    - - 1.3401027341288414e-11
      - 9.842022404796416e-13
      - 1.197782612183488e-11
      - 1.3872945072511644e-12
      - 1.0158742012717011e-11
      - 1.2783736876701591e-12
      - 8.44478575306325e-12
      - 1.4912689383251738e-12
      - 1.9409468474574673e-14
    - - 3.1659641675416923e-10
      - 1.0043987432106703e-11
      - 2.960278895450766e-10
      - 1.0158742012717013e-11
      - 6.188277938673064e-10
      - 1.0063674996664025e-11
      - 2.460858159508325e-10
      - 9.531627047762278e-12
      - 1.643421506871655e-12
    - - 1.361462326594729e-11
      - 1.1116454953847995e-12
      - 1.2088981300311041e-11
      - 1.2783736876701593e-12
      - 1.0063674996664026e-11
      - 1.8998701306625264e-12
      - 8.149796931711633e-12
      - 1.7388053043724364e-12
      - -6.533887225014213e-14
    - - 2.856572926873268e-10
      - 8.339155020032024e-12
      - 2.6842740151985806e-10
      - 8.444785753063252e-12
      - 2.4608581595083253e-10
      - 8.149796931711634e-12
      - 1.0065317183097276e-09
      - 7.403246061371284e-12
      - -5.865226164674898e-13
    - - 1.344522525817516e-11
      - 1.2848019666123275e-12
      - 1.1711567571457426e-11
      - 1.4912689383251736e-12
      - 9.531627047762278e-12
      - 1.738805304372437e-12
      - 7.403246061371282e-12
      - 2.844916989445861e-12
      - -5.904185913587495e-14
    - - -9.231280816682073e-13
      - -3.537385637465985e-14
      - 2.7455167730904765e-13
      - 1.940946847457474e-14
      - 1.643421506871654e-12
      - -6.533887225014204e-14
      - -5.86522616467489e-13
      - -5.904185913587494e-14
      - 1.694172529214822e-10
  weights:
  - 1.0
test statistics:
  densities:
  - -197.3482808215727
  - -194.1229175091291
  - -190.84381780540167
  - -187.27880808305525
  - -183.31908162051363
  - -178.84836081699981
  - -174.63955346660242
  - -170.12667640698527
  - -168.12769238053468
  - -167.73497602352484
  - -167.70118800648567
  - -167.69891542091477
  - -167.69879594966847
  - -167.69879104167245
  - -167.69879088414635
  - -167.6987908801942
  - -167.69879088011712
  - -167.69879088011712
  - -167.69879088011712
  sigma:
  - 0.5
  - 1.0
  - 1.5
  - 2.0
  - 2.5
  - 3.0
  - 3.5
  - 4.0
  - 4.5
  - 5.0
  - 5.5
  - 6.0
  - 6.5
  - 7.0
  - 7.5
  - 8.0
  - 8.5
  - 9.0
  - 9.5
type: PMCSampler
version: 1.0.1


==> anc/BToK-local.yaml <==
parameters:
- max: 0.541
  min: 0.235
  name: B->K::alpha^f+_0@BSZ2015
- max: 0.602
  min: -1.78
  name: B->K::alpha^f+_1@BSZ2015
- max: 2.93
  min: -2.33
  name: B->K::alpha^f+_2@BSZ2015
- max: 1.78
  min: -0.337
  name: B->K::alpha^f0_1@BSZ2015
- max: 2.51
  min: -1.24
  name: B->K::alpha^f0_2@BSZ2015
- max: 0.514
  min: 0.205
  name: B->K::alpha^fT_0@BSZ2015
- max: 0.607
  min: -2.08
  name: B->K::alpha^fT_1@BSZ2015
- max: 3.3
  min: -3.22
  name: B->K::alpha^fT_2@BSZ2015
proposal:
  components:
  - mu:
    - 0.3866290715811027
    - -0.5612072875596061
    - 0.35866895796650755
    - 0.7168330981955745
    - 0.6564938956909262
    - 0.3643693523982626
    - -0.7149885681641327
    - 0.0569000362391395
    sigma:
    - - 0.0003901499011158366
      - 0.0028263920408901013
      - 0.004847736520973517
      - 0.0027852201039078425
      - 0.004715535206022752
      - 3.602854416398377e-05
      - 0.00016821037051955155
      - -0.00010429442682187334
    - - 0.0028263920408901013
      - 0.02697766042341816
      - 0.05525542429827154
      - 0.021334807374577394
      - 0.037022504271452046
      - 0.0001664869524002829
      - 0.006038396854090814
      - 0.014834752773687735
    - - 0.004847736520973517
      - 0.055255424298271544
      - 0.13539381047033164
      - 0.036982439741983286
      - 0.06633897894933019
      - -5.449436988165805e-05
      - 0.0140700494921939
      - 0.05315289300993997
    - - 0.0027852201039078425
      - 0.021334807374577398
      - 0.036982439741983286
      - 0.020873427137139123
      - 0.03627415493757371
      - 0.0002745519841862985
      - 0.0025609944075847485
      - 0.0014675837876918787
    - - 0.004715535206022753
      - 0.037022504271452046
      - 0.06633897894933019
      - 0.036274154937573716
      - 0.06500489496268483
      - 0.00045095419879551373
      - 0.004903257683003145
      - 0.005361793544554994
    - - 3.602854416398378e-05
      - 0.00016648695240028297
      - -5.449436988165802e-05
      - 0.00027455198418629853
      - 0.0004509541987955138
      - 0.0004322776018257176
      - 0.0033446373738199825
      - 0.005955244322945401
    - - 0.00016821037051955153
      - 0.006038396854090814
      - 0.014070049492193896
      - 0.0025609944075847485
      - 0.004903257683003145
      - 0.003344637373819983
      - 0.03450896991694083
      - 0.07021816346282923
    - - -0.00010429442682187342
      - 0.014834752773687735
      - 0.05315289300993997
      - 0.001467583787691879
      - 0.005361793544554997
      - 0.0059552443229454015
      - 0.07021816346282922
      - 0.1710029947807022


==> anc/BToK-nonlocal-data.yaml <==
covariance:
- - 3.950969552096211e-11
  - 1.1264573399650472e-12
  - 2.203927384697844e-11
  - 8.458620835169912e-13
  - 1.246526764587465e-11
  - 5.342398752854952e-13
  - 3.9142840247803565e-12
  - 1.8579284439009121e-13
- - 1.1264573399650472e-12
  - 9.175456137216162e-14
  - 7.397725954643625e-13
  - 6.226992157452234e-14
  - 3.976431331913364e-13
  - 4.379892904735595e-14
  - 1.1331535289394522e-13
  - 1.7692788642140417e-14
- - 2.2039273846978443e-11
  - 7.397725954643628e-13
  - 2.272423702336712e-11
  - 5.536604604924398e-13
  - 8.563218498498429e-12
  - 3.4377806053158567e-13
  - 2.6900817057943262e-12
  - 1.1855765619475276e-13
- - 8.458620835169916e-13
  - 6.226992157452235e-14
  - 5.536604604924397e-13
  - 6.38033739466103e-14
  - 2.9520593150342724e-13
  - 3.6535702731204544e-14
  - 8.171679590964974e-14
  - 1.486812400696452e-14
- - 1.246526764587465e-11
  - 3.976431331913364e-13
  - 8.56321849849843e-12
  - 2.952059315034272e-13
  - 1.1093961835058039e-11
  - 1.8220103215901256e-13
  - 1.5567104489684682e-12
  - 6.070925879026054e-14
- - 5.342398752854952e-13
  - 4.379892904735595e-14
  - 3.437780605315856e-13
  - 3.6535702731204544e-14
  - 1.8220103215901256e-13
  - 3.383039215443317e-14
  - 4.9175152371105654e-14
  - 1.0789174652629692e-14
- - 3.9142840247803565e-12
  - 1.1331535289394522e-13
  - 2.6900817057943266e-12
  - 8.171679590964973e-14
  - 1.5567104489684684e-12
  - 4.917515237110567e-14
  - 2.2037969314104835e-12
  - 1.546495020338887e-14
- - 1.8579284439009121e-13
  - 1.7692788642140417e-14
  - 1.1855765619475276e-13
  - 1.486812400696452e-14
  - 6.070925879026057e-14
  - 1.0789174652629694e-14
  - 1.546495020338887e-14
  - 6.16596805333847e-15
dim: 8
dof: 8
kinematics:
- q2: -7
- q2: -7
- q2: -5
- q2: -5
- q2: -3
- q2: -3
- q2: -1
- q2: -1
means:
- 1.172380064191229e-05
- -1.2288513131670714e-06
- 2.141104515707826e-05
- -1.113728857868941e-06
- 2.176874307702585e-05
- -8.725248308303169e-07
- 1.0726493354422096e-05
- -3.935212270938367e-07
observables:
- B->K::re_ratio_plus(q2)
- B->K::im_ratio_plus(q2)
- B->K::re_ratio_plus(q2)
- B->K::im_ratio_plus(q2)
- B->K::re_ratio_plus(q2)
- B->K::im_ratio_plus(q2)
- B->K::re_ratio_plus(q2)
- B->K::im_ratio_plus(q2)
options:
- {}
- {}
- {}
- {}
- {}
- {}
- {}
- {}
type: MultivariateGaussian(Covariance)


==> anc/BToKstar-hatH.yaml <==
parameters:
- max: 0.000253
  min: 0.000109
  name: B->K^*ccbar::Re_at_m7_perp@Lagrange
- max: 1.1e-05
  min: 9.94e-07
  name: B->K^*ccbar::Im_at_m7_perp@Lagrange
- max: 0.000267
  min: 0.00011
  name: B->K^*ccbar::Re_at_m5_perp@Lagrange
- max: 1.26e-05
  min: 1.46e-06
  name: B->K^*ccbar::Im_at_m5_perp@Lagrange
- max: 0.000277
  min: 8.97e-05
  name: B->K^*ccbar::Re_at_m3_perp@Lagrange
- max: 1.54e-05
  min: 8.03e-07
  name: B->K^*ccbar::Im_at_m3_perp@Lagrange
- max: 0.000302
  min: 7.52e-05
  name: B->K^*ccbar::Re_at_m1_perp@Lagrange
- max: 1.95e-05
  min: 8.36e-07
  name: B->K^*ccbar::Im_at_m1_perp@Lagrange
- max: 0.000423
  min: 0.000271
  name: B->K^*ccbar::Abs_at_Jpsi_perp@Lagrange
- max: 3.16
  min: 2.73
  name: B->K^*ccbar::Arg_at_Jpsi_perp_minus_long@Lagrange
- max: 0.000245
  min: 0.00011
  name: B->K^*ccbar::Re_at_m7_para@Lagrange
- max: 1.08e-05
  min: 1.1e-06
  name: B->K^*ccbar::Im_at_m7_para@Lagrange
- max: 0.00026
  min: 0.000118
  name: B->K^*ccbar::Re_at_m5_para@Lagrange
- max: 1.21e-05
  min: 1.49e-06
  name: B->K^*ccbar::Im_at_m5_para@Lagrange
- max: 0.000268
  min: 0.00011
  name: B->K^*ccbar::Re_at_m3_para@Lagrange
- max: 1.47e-05
  min: 9.67e-07
  name: B->K^*ccbar::Im_at_m3_para@Lagrange
- max: 0.000295
  min: 7.55e-05
  name: B->K^*ccbar::Re_at_m1_para@Lagrange
- max: 1.85e-05
  min: 1.61e-06
  name: B->K^*ccbar::Im_at_m1_para@Lagrange
- max: 0.000448
  min: 0.000287
  name: B->K^*ccbar::Abs_at_Jpsi_para@Lagrange
- max: 3.62
  min: 3.07
  name: B->K^*ccbar::Arg_at_Jpsi_para_minus_long@Lagrange
- max: 0.000154
  min: -0.00017
  name: B->K^*ccbar::Re_at_m7_long@Lagrange
- max: 3.94e-06
  min: -1.38e-05
  name: B->K^*ccbar::Im_at_m7_long@Lagrange
- max: 0.000208
  min: -0.000135
  name: B->K^*ccbar::Re_at_m5_long@Lagrange
- max: 4.99e-06
  min: -1.61e-05
  name: B->K^*ccbar::Im_at_m5_long@Lagrange
- max: 0.000276
  min: -8.3e-05
  name: B->K^*ccbar::Re_at_m3_long@Lagrange
- max: 6.22e-06
  min: -1.94e-05
  name: B->K^*ccbar::Im_at_m3_long@Lagrange
- max: 0.000377
  min: -8.42e-05
  name: B->K^*ccbar::Re_at_m1_long@Lagrange
- max: 3.91e-06
  min: -2.32e-05
  name: B->K^*ccbar::Im_at_m1_long@Lagrange
- max: 0.00124
  min: 0.00097
  name: B->K^*ccbar::Abs_at_Jpsi_long@Lagrange
proposal:
  components:
  - mu:
    - 0.0001781282973493746
    - 5.886951266391594e-06
    - 0.00018615683936466624
    - 6.90481867081037e-06
    - 0.0001868900248704676
    - 8.18334701381328e-06
    - 0.00017792558170857888
    - 9.765325583762957e-06
    - 0.0003491211039552446
    - 2.940057217573473
    - 0.0001800871880154371
    - 5.868803422157123e-06
    - 0.00018828014060664775
    - 6.874057583141371e-06
    - 0.00018861714867899094
    - 8.142907170012207e-06
    - 0.0001785286783053124
    - 9.730342556081926e-06
    - 0.00037103293567557894
    - 3.343138410823104
    - -5.942948127307334e-06
    - -4.938486159656895e-06
    - 4.356544360794481e-05
    - -6.051073164023868e-06
    - 9.697315503608898e-05
    - -7.545798476434372e-06
    - 0.00015431779200365437
    - -9.562861134642668e-06
    - 0.0011050077280007097
    sigma:
    - - 8.536272251002093e-11
      - 3.4280446601683534e-12
      - 6.370748143196264e-11
      - 3.995841182048893e-12
      - 6.202947848413706e-11
      - 4.722569324642042e-12
      - 6.16380539046743e-11
      - 5.53548146614261e-12
      - -3.547560194804212e-15
      - 6.667678912747956e-10
      - 4.837803656654915e-11
      - 1.9778889992176447e-12
      - 2.7393657120103578e-11
      - 2.3812592150084206e-12
      - 2.709019391722326e-11
      - 2.9441060399956913e-12
      - 2.910389097292889e-11
      - 3.6172471622314346e-12
      - -9.482385520508454e-14
      - -1.5028121673089158e-09
      - -1.7507481050223107e-11
      - -2.252602795391161e-12
      - 4.581942451299582e-12
      - -2.7471980277553107e-12
      - 9.491416394578414e-12
      - -3.484516771206198e-12
      - 1.2874660708388539e-11
      - -4.387801191155219e-12
      - -1.8358020190291067e-13
    - - 3.4280446601683534e-12
      - 3.5958025855328317e-13
      - 3.536077444996703e-12
      - 2.9939826121001095e-13
      - 3.499144528492333e-12
      - 3.5774552253143977e-13
      - 3.375645256293673e-12
      - 4.318967024266965e-13
      - 4.20006295206242e-15
      - -5.82707298306628e-11
      - 2.018628618081633e-12
      - 3.005193499857307e-13
      - 2.1445215519408924e-12
      - 2.349905350202287e-13
      - 2.1543289112876193e-12
      - 2.8689564626919716e-13
      - 2.122295154750307e-12
      - 3.56348240010542e-13
      - -2.7153771652037735e-15
      - -2.0310218410159264e-10
      - 3.3249449390307865e-13
      - -3.864066407067538e-13
      - 3.976110224101857e-13
      - -3.138051473478881e-13
      - 6.193630957810853e-13
      - -3.9481021041213195e-13
      - 1.2026739032777597e-12
      - -5.091549121793109e-13
      - -1.9655870304881355e-14
    - - 6.370748143196264e-11
      - 3.536077444996703e-12
      - 1.0452844914322122e-10
      - 4.228205841360455e-12
      - 7.037051505555618e-11
      - 5.206842619774233e-12
      - 7.139870635946672e-11
      - 6.190311542028543e-12
      - -5.2579909069165455e-14
      - -8.730569858743825e-10
      - 2.811369741160776e-11
      - 2.1320375727887706e-12
      - 6.660220162682635e-11
      - 2.550459214726037e-12
      - 3.149309378068624e-11
      - 3.2284611145960615e-12
      - 3.275605509176553e-11
      - 3.914336683879664e-12
      - 1.871543728801844e-13
      - -3.645047586751083e-09
      - 2.9073185511174525e-12
      - -2.3684276846558397e-12
      - -2.5297418274418194e-11
      - -2.883933749136239e-12
      - 8.771826662851683e-12
      - -3.696837058332998e-12
      - 1.5803680467312034e-11
      - -4.635991755897299e-12
      - -8.073620472842815e-13
    - - 3.995841182048893e-12
      - 2.9939826121001095e-13
      - 4.228205841360455e-12
      - 5.354733792943279e-13
      - 4.3464155606582305e-12
      - 4.3778995601520654e-13
      - 4.2663185507861725e-12
      - 5.345994181872124e-13
      - -9.128085643498845e-15
      - -2.0857406478924632e-11
      - 2.4532119063018057e-12
      - 2.3572105766043885e-13
      - 2.5953926150361255e-12
      - 4.578158711706016e-13
      - 2.6647495323974767e-12
      - 3.492401568733664e-13
      - 2.598193140718242e-12
      - 4.3413867238816156e-13
      - -1.3550515548137233e-14
      - -1.871518909989425e-10
      - 6.025425710788992e-13
      - -3.0112940180498136e-13
      - 6.499825691354787e-13
      - -5.850101057798929e-13
      - 9.766134951753857e-13
      - -4.690869674663125e-13
      - 1.8829694077833395e-12
      - -6.078782876017667e-13
      - -2.034543668602305e-14
    - - 6.202947848413708e-11
      - 3.499144528492332e-12
      - 7.037051505555617e-11
      - 4.34641556065823e-12
      - 1.3398317225254598e-10
      - 5.412557689505828e-12
      - 7.770717362432868e-11
      - 6.646714477009348e-12
      - 2.294299305191638e-13
      - -1.1854957801193058e-09
      - 2.8710247140452554e-11
      - 2.1835101138190565e-12
      - 3.2386907850113454e-11
      - 2.6582667750311193e-12
      - 9.205454271231907e-11
      - 3.3010533160828127e-12
      - 3.426537511377738e-11
      - 4.086805169772228e-12
      - -2.343981222627952e-13
      - -4.167180429047207e-09
      - 3.912171430484042e-12
      - -2.355068009513345e-12
      - 2.8832268266531195e-12
      - -2.870615845194546e-12
      - -4.336759122242237e-11
      - -3.628030389257744e-12
      - 1.6086400344915393e-11
      - -4.602538617474219e-12
      - -3.6881588370417297e-13
    - - 4.722569324642042e-12
      - 3.577455225314398e-13
      - 5.2068426197742335e-12
      - 4.3778995601520654e-13
      - 5.412557689505828e-12
      - 8.394869726195118e-13
      - 5.549133537773424e-12
      - 6.552681664434642e-13
      - 2.81016272858506e-14
      - 9.9480492309409e-12
      - 3.0829445045626095e-12
      - 2.89468718082968e-13
      - 3.3294112725192263e-12
      - 3.504392241449953e-13
      - 3.349841885989601e-12
      - 7.280009810267971e-13
      - 3.3816653902609466e-12
      - 5.252409634276727e-13
      - 1.456914552903966e-14
      - -2.4292666562219656e-10
      - 6.346066204035004e-13
      - -3.705677370278668e-13
      - 6.563131698574836e-13
      - -4.599576745606208e-13
      - 1.1944519128661178e-12
      - -9.379434221389597e-13
      - 1.7582234199146823e-12
      - -7.349452221465127e-13
      - 1.5269987853856635e-14
    - - 6.16380539046743e-11
      - 3.3756452562936725e-12
      - 7.139870635946672e-11
      - 4.2663185507861725e-12
      - 7.770717362432868e-11
      - 5.549133537773425e-12
      - 1.8924160043349938e-10
      - 7.0077446813297715e-12
      - 1.387866296469751e-13
      - 4.896652721594968e-10
      - 3.030083558244062e-11
      - 2.1381916025617532e-12
      - 3.3459482614980556e-11
      - 2.5798970197175053e-12
      - 3.422197053405662e-11
      - 3.3418963536316117e-12
      - 1.4145108731799604e-10
      - 4.233694752534946e-12
      - -6.028220953901061e-13
      - -2.807194961438679e-09
      - 2.808073699139337e-12
      - -2.238011334726971e-12
      - 4.682032176750342e-12
      - -2.741193793378689e-12
      - 7.536071080417304e-12
      - -3.628772017153419e-12
      - -9.640211002021208e-11
      - -4.7443163841780035e-12
      - -9.474104378035708e-13
    - - 5.535481466142608e-12
      - 4.318967024266965e-13
      - 6.190311542028541e-12
      - 5.345994181872126e-13
      - 6.646714477009348e-12
      - 6.552681664434643e-13
      - 7.007744681329771e-12
      - 1.4359862770360248e-12
      - 2.3937818819918506e-14
      - -5.2181376446166515e-11
      - 3.756834666953518e-12
      - 3.570718728772086e-13
      - 4.013597072299252e-12
      - 4.331103561063998e-13
      - 4.135974336302438e-12
      - 5.23266363525912e-13
      - 4.270487305384338e-12
      - 1.2680586138026977e-12
      - -1.9179807465818092e-14
      - -2.7211986832045214e-10
      - 7.470397672146814e-13
      - -4.586683993834149e-13
      - 8.039930153969121e-13
      - -5.670519706275018e-13
      - 1.2304120467947535e-12
      - -7.082523066216227e-13
      - 1.9222098115442684e-12
      - -1.6416855843245761e-12
      - -6.330972589224364e-14
    - - -3.5475601948040067e-15
      - 4.200062952062412e-15
      - -5.257990906916564e-14
      - -9.128085643498804e-15
      - 2.2942993051916424e-13
      - 2.8101627285850624e-14
      - 1.3878662964697447e-13
      - 2.3937818819918528e-14
      - 9.279542947570582e-11
      - -3.7863673443953025e-09
      - -1.7325085073704108e-13
      - -1.602239909541769e-15
      - -2.9031107544174006e-13
      - -1.9806977484200543e-14
      - -5.821234078232604e-14
      - 1.3542079512300935e-14
      - -2.2578445739592305e-13
      - 4.3968963285598855e-15
      - -1.9394529512566077e-11
      - -4.2367335503904283e-08
      - -2.275132308317963e-13
      - -2.2364619540711288e-14
      - -3.9324625029102835e-13
      - -4.506853525688568e-15
      - 3.672569931389068e-13
      - -3.6577951301205184e-14
      - -9.353204733147602e-13
      - -3.357526725887949e-14
      - 9.412924352453788e-11
    - - 6.667678912747958e-10
      - -5.827072983066276e-11
      - -8.730569858743829e-10
      - -2.085740647892467e-11
      - -1.1854957801193066e-09
      - 9.948049230940809e-12
      - 4.896652721594973e-10
      - -5.21813764461668e-11
      - -3.7863673443953025e-09
      - 0.000793863915926808
      - 4.312817392311172e-10
      - -6.834919698380013e-11
      - -8.137297400070305e-10
      - -1.6991534638124252e-11
      - -8.388181024197174e-10
      - 2.136686729658462e-11
      - 1.0293215497388332e-09
      - -1.988917782821895e-11
      - 1.1684352861827432e-08
      - 0.0006534609199993752
      - 1.0439529921813983e-09
      - 1.0892829232268601e-10
      - 2.914070445792061e-09
      - 3.957163360437554e-11
      - 4.128577364910839e-09
      - 9.15340575588796e-12
      - 4.471623102452458e-09
      - 7.489102900357978e-11
      - -1.107808106938158e-08
    - - 4.8378036566549155e-11
      - 2.018628618081633e-12
      - 2.811369741160776e-11
      - 2.4532119063018057e-12
      - 2.8710247140452558e-11
      - 3.0829445045626095e-12
      - 3.030083558244063e-11
      - 3.7568346669535175e-12
      - -1.7325085073704113e-13
      - 4.3128173923111916e-10
      - 7.51222773299545e-11
      - 3.021056127214458e-12
      - 5.175297017680818e-11
      - 3.4503413489922884e-12
      - 4.876481553660398e-11
      - 4.054766828507409e-12
      - 4.639754333299818e-11
      - 4.674151882198221e-12
      - -4.4313808196417657e-13
      - -1.0197418527767887e-09
      - -7.211715311454594e-11
      - -4.439524408147466e-12
      - -4.616066606647243e-11
      - -5.012568381719116e-12
      - -3.6301634491846503e-11
      - -5.8591067403079646e-12
      - -2.5519560863240634e-11
      - -6.763938559026877e-12
      - -2.929801412636807e-13
    - - 1.9778889992176447e-12
      - 3.0051934998573067e-13
      - 2.132037572788771e-12
      - 2.357210576604388e-13
      - 2.1835101138190565e-12
      - 2.8946871808296794e-13
      - 2.1381916025617532e-12
      - 3.570718728772086e-13
      - -1.6022399095417964e-15
      - -6.834919698380021e-11
      - 3.021056127214459e-12
      - 3.36715981685791e-13
      - 3.0509413440135827e-12
      - 2.7237926034006696e-13
      - 2.958448674572007e-12
      - 3.250462269073098e-13
      - 2.759264295153335e-12
      - 3.9123472023880756e-13
      - -1.68349277502412e-14
      - -1.7859689369384666e-10
      - -1.809213600564713e-12
      - -4.64851422994252e-13
      - -1.561391429668056e-12
      - -3.955482985536197e-13
      - -1.1542721290631983e-12
      - -4.79350276044214e-13
      - -3.0121436385152646e-13
      - -5.916516002701189e-13
      - -2.147454013265463e-14
    - - 2.7393657120103574e-11
      - 2.1445215519408928e-12
      - 6.660220162682635e-11
      - 2.5953926150361255e-12
      - 3.2386907850113454e-11
      - 3.329411272519227e-12
      - 3.3459482614980556e-11
      - 4.0135970722992526e-12
      - -2.9031107544174026e-13
      - -8.137297400070299e-10
      - 5.1752970176808173e-11
      - 3.0509413440135827e-12
      - 8.87459828173801e-11
      - 3.5296992249876365e-12
      - 5.2201167343400057e-11
      - 4.286769133999661e-12
      - 5.060047068083367e-11
      - 4.990721977091628e-12
      - -1.3621187175066416e-13
      - -2.734210301847989e-09
      - -5.084172299088443e-11
      - -4.4814474569693244e-12
      - -7.370507667631375e-11
      - -5.112584325127602e-12
      - -3.7183194681537174e-11
      - -6.074278881543152e-12
      - -2.4202857002466258e-11
      - -7.075482231962892e-12
      - -9.582128126388916e-13
    - - 2.3812592150084206e-12
      - 2.349905350202287e-13
      - 2.550459214726037e-12
      - 4.578158711706016e-13
      - 2.6582667750311193e-12
      - 3.5043922414499527e-13
      - 2.579897019717506e-12
      - 4.331103561063998e-13
      - -1.9806977484200515e-14
      - -1.699153463812424e-11
      - 3.4503413489922884e-12
      - 2.72379260340067e-13
      - 3.529699224987636e-12
      - 4.949012592043373e-13
      - 3.5337014954590796e-12
      - 3.9030239786070216e-13
      - 3.34209994777119e-12
      - 4.749182397843517e-13
      - -2.491138972267751e-14
      - -1.4461946936788905e-10
      - -1.7484427344794954e-12
      - -3.8857034796723553e-13
      - -1.537320151228252e-12
      - -6.742654649629178e-13
      - -1.0411602514764939e-12
      - -5.652307221866257e-13
      - 1.1309647506675231e-13
      - -7.04722860087088e-13
      - -2.7378267156862775e-14
    - - 2.7090193917223266e-11
      - 2.1543289112876193e-12
      - 3.149309378068623e-11
      - 2.664749532397477e-12
      - 9.205454271231906e-11
      - 3.349841885989601e-12
      - 3.422197053405663e-11
      - 4.1359743363024374e-12
      - -5.821234078232601e-14
      - -8.388181024197184e-10
      - 4.876481553660398e-11
      - 2.958448674572007e-12
      - 5.2201167343400057e-11
      - 3.5337014954590796e-12
      - 1.1145834050706573e-10
      - 4.2984140078128376e-12
      - 5.2630761094164745e-11
      - 5.183508108241431e-12
      - -5.046143811079911e-13
      - -2.7275355452493265e-09
      - -4.7021287173772044e-11
      - -4.3477947526814505e-12
      - -4.535284230178236e-11
      - -5.016973516162358e-12
      - -8.624899169728108e-11
      - -5.959788636593039e-12
      - -2.466314990650963e-11
      - -7.06109707687922e-12
      - -6.317090402699554e-13
    - - 2.9441060399956913e-12
      - 2.8689564626919706e-13
      - 3.2284611145960615e-12
      - 3.492401568733664e-13
      - 3.3010533160828115e-12
      - 7.28000981026797e-13
      - 3.3418963536316113e-12
      - 5.23266363525912e-13
      - 1.3542079512300935e-14
      - 2.1366867296584695e-11
      - 4.054766828507409e-12
      - 3.2504622690730987e-13
      - 4.286769133999661e-12
      - 3.903023978607021e-13
      - 4.2984140078128376e-12
      - 7.709471364038116e-13
      - 4.269267311064436e-12
      - 5.74356194639153e-13
      - 1.6712302521640191e-15
      - -1.7748850148748735e-10
      - -1.9218828495694896e-12
      - -4.659166210896234e-13
      - -1.7656177510629174e-12
      - -5.617963230668564e-13
      - -1.0897224454001321e-12
      - -1.0450073551436178e-12
      - -3.078604748146722e-13
      - -8.490354360700611e-13
      - 3.1875966151839815e-15
    - - 2.910389097292889e-11
      - 2.1222951547503076e-12
      - 3.275605509176552e-11
      - 2.598193140718242e-12
      - 3.426537511377738e-11
      - 3.3816653902609457e-12
      - 1.4145108731799604e-10
      - 4.270487305384338e-12
      - -2.257844573959228e-13
      - 1.0293215497388347e-09
      - 4.639754333299818e-11
      - 2.7592642951533353e-12
      - 5.060047068083365e-11
      - 3.3420999477711906e-12
      - 5.263076109416475e-11
      - 4.269267311064437e-12
      - 1.599925473220034e-10
      - 5.350156299013504e-12
      - -8.273374113064487e-13
      - -1.1380918048415356e-09
      - -4.4130411821439215e-11
      - -4.068362214231264e-12
      - -4.077152596258234e-11
      - -4.758497709822861e-12
      - -3.61055146119583e-11
      - -5.8611387629325394e-12
      - -1.3488636535547412e-10
      - -7.166111073879613e-12
      - -1.3214263145529234e-12
    - - 3.6172471622314346e-12
      - 3.563482400105419e-13
      - 3.914336683879664e-12
      - 4.3413867238816156e-13
      - 4.086805169772226e-12
      - 5.252409634276727e-13
      - 4.233694752534946e-12
      - 1.2680586138026977e-12
      - 4.396896328559875e-15
      - -1.988917782821881e-11
      - 4.674151882198221e-12
      - 3.912347202388075e-13
      - 4.990721977091628e-12
      - 4.749182397843516e-13
      - 5.1835081082414316e-12
      - 5.74356194639153e-13
      - 5.350156299013506e-12
      - 1.3271277026485791e-12
      - -3.168840116206528e-14
      - -1.7234841232680473e-10
      - -1.9901304194683984e-12
      - -5.625491356725417e-13
      - -1.8446785126106804e-12
      - -6.808903087183235e-13
      - -1.3132788546301517e-12
      - -8.339429967793407e-13
      - -4.635774065377328e-13
      - -1.7746142085990403e-12
      - -8.06835119723605e-14
    - - -9.48238552050842e-14
      - -2.7153771652038e-15
      - 1.871543728801841e-13
      - -1.3550515548137269e-14
      - -2.3439812226279475e-13
      - 1.4569145529039655e-14
      - -6.028220953901064e-13
      - -1.9179807465818105e-14
      - -1.9394529512566073e-11
      - 1.1684352861827433e-08
      - -4.4313808196417713e-13
      - -1.683492775024122e-14
      - -1.3621187175066406e-13
      - -2.4911389722677533e-14
      - -5.046143811079912e-13
      - 1.6712302521640434e-15
      - -8.273374113064493e-13
      - -3.1688401162065326e-14
      - 1.2771403168015494e-10
      - 4.305522532628999e-08
      - 5.532664883872558e-13
      - 1.8541318993418967e-14
      - 5.721344263979397e-13
      - 3.5952285881503316e-14
      - 1.0309127043070503e-12
      - 2.5042414112825585e-14
      - 2.2810949588178475e-12
      - 4.703082369722433e-14
      - 5.6401802606520904e-11
    - - -1.5028121673089156e-09
      - -2.0310218410159259e-10
      - -3.6450475867510825e-09
      - -1.8715189099894264e-10
      - -4.167180429047208e-09
      - -2.4292666562219656e-10
      - -2.8071949614386783e-09
      - -2.7211986832045224e-10
      - -4.2367335503904283e-08
      - 0.0006534609199993751
      - -1.0197418527767882e-09
      - -1.7859689369384687e-10
      - -2.7342103018479876e-09
      - -1.446194693678894e-10
      - -2.7275355452493252e-09
      - -1.7748850148748745e-10
      - -1.138091804841536e-09
      - -1.7234841232680486e-10
      - 4.305522532628999e-08
      - 0.0013064011265062037
      - -1.0531197398586034e-10
      - 2.2471936759285718e-10
      - 1.964974882878981e-09
      - 1.684044088934278e-10
      - 5.1461534587240096e-09
      - 1.7292751596892017e-10
      - -1.4801624120949767e-09
      - 2.329952596986198e-10
      - -3.800470667477478e-09
    - - -1.7507481050223104e-11
      - 3.324944939030787e-13
      - 2.9073185511174513e-12
      - 6.025425710788991e-13
      - 3.912171430484039e-12
      - 6.34606620403501e-13
      - 2.808073699139339e-12
      - 7.470397672146812e-13
      - -2.27513230831796e-13
      - 1.0439529921813958e-09
      - -7.211715311454594e-11
      - -1.809213600564713e-12
      - -5.084172299088446e-11
      - -1.7484427344794954e-12
      - -4.702128717377206e-11
      - -1.921882849569489e-12
      - -4.4130411821439215e-11
      - -1.9901304194683984e-12
      - 5.53266488387256e-13
      - -1.0531197398585901e-10
      - 5.257453764831105e-10
      - 1.7038245535533952e-11
      - 4.101767213732881e-10
      - 1.692288986184617e-11
      - 3.565575664555015e-10
      - 1.6919344408599665e-11
      - 3.011899653015042e-10
      - 1.6205308760299658e-11
      - -2.0725678598757496e-12
    - - -2.2526027953911608e-12
      - -3.8640664070675375e-13
      - -2.36842768465584e-12
      - -3.011294018049814e-13
      - -2.3550680095133453e-12
      - -3.705677370278668e-13
      - -2.238011334726971e-12
      - -4.58668399383415e-13
      - -2.236461954071127e-14
      - 1.0892829232268614e-10
      - -4.439524408147466e-12
      - -4.648514229942521e-13
      - -4.4814474569693244e-12
      - -3.885703479672355e-13
      - -4.3477947526814505e-12
      - -4.659166210896234e-13
      - -4.068362214231264e-12
      - -5.625491356725417e-13
      - 1.8541318993418967e-14
      - 2.2471936759285715e-10
      - 1.7038245535533952e-11
      - 1.218896841142082e-12
      - 1.5175417570426584e-11
      - 1.1187031229647274e-12
      - 1.2926516254350753e-11
      - 1.2388878589552837e-12
      - 9.836286139943568e-12
      - 1.3842865271280243e-12
      - -5.325284782395774e-14
    - - 4.58194245129958e-12
      - 3.976110224101858e-13
      - -2.5297418274418194e-11
      - 6.499825691354786e-13
      - 2.8832268266531182e-12
      - 6.563131698574836e-13
      - 4.682032176750337e-12
      - 8.039930153969127e-13
      - -3.9324625029102805e-13
      - 2.9140704457920584e-09
      - -4.616066606647245e-11
      - -1.561391429668057e-12
      - -7.370507667631375e-11
      - -1.5373201512282522e-12
      - -4.535284230178236e-11
      - -1.7656177510629172e-12
      - -4.077152596258233e-11
      - -1.8446785126106804e-12
      - 5.721344263979394e-13
      - 1.9649748828789847e-09
      - 4.1017672137328814e-10
      - 1.5175417570426588e-11
      - 5.081650118643543e-10
      - 1.5392549320882132e-11
      - 3.3866838313573696e-10
      - 1.5770283909240057e-11
      - 2.878606542827841e-10
      - 1.5640479141772177e-11
      - -5.862286502270803e-14
    - - -2.74719802775531e-12
      - -3.1380514734788814e-13
      - -2.883933749136239e-12
      - -5.850101057798927e-13
      - -2.8706158451945453e-12
      - -4.599576745606208e-13
      - -2.7411937933786887e-12
      - -5.670519706275017e-13
      - -4.506853525688585e-15
      - 3.957163360437555e-11
      - -5.012568381719115e-12
      - -3.955482985536198e-13
      - -5.112584325127603e-12
      - -6.742654649629177e-13
      - -5.016973516162358e-12
      - -5.617963230668564e-13
      - -4.758497709822859e-12
      - -6.808903087183235e-13
      - 3.5952285881503284e-14
      - 1.684044088934279e-10
      - 1.692288986184617e-11
      - 1.1187031229647274e-12
      - 1.5392549320882132e-11
      - 1.5289236970279326e-12
      - 1.3221186885821839e-11
      - 1.406979037567842e-12
      - 9.991451471347396e-12
      - 1.6115078454924891e-12
      - -4.306091206659082e-14
    - - 9.491416394578414e-12
      - 6.193630957810853e-13
      - 8.771826662851686e-12
      - 9.76613495175386e-13
      - -4.336759122242239e-11
      - 1.1944519128661178e-12
      - 7.536071080417304e-12
      - 1.2304120467947539e-12
      - 3.672569931389051e-13
      - 4.128577364910841e-09
      - -3.6301634491846503e-11
      - -1.1542721290631981e-12
      - -3.7183194681537174e-11
      - -1.0411602514764935e-12
      - -8.624899169728105e-11
      - -1.0897224454001323e-12
      - -3.6105514611958305e-11
      - -1.313278854630152e-12
      - 1.0309127043070521e-12
      - 5.146153458724015e-09
      - 3.5655756645550154e-10
      - 1.292651625435075e-11
      - 3.3866838313573696e-10
      - 1.3221186885821839e-11
      - 5.883123874228383e-10
      - 1.3718073354876966e-11
      - 2.7905278408716776e-10
      - 1.4181879579757432e-11
      - -3.230110000534514e-13
    - - -3.484516771206199e-12
      - -3.94810210412132e-13
      - -3.696837058332999e-12
      - -4.690869674663125e-13
      - -3.628030389257744e-12
      - -9.379434221389595e-13
      - -3.6287720171534205e-12
      - -7.082523066216226e-13
      - -3.6577951301205146e-14
      - 9.153405755888138e-12
      - -5.8591067403079646e-12
      - -4.793502760442141e-13
      - -6.07427888154315e-12
      - -5.652307221866257e-13
      - -5.959788636593041e-12
      - -1.0450073551436178e-12
      - -5.861138762932539e-12
      - -8.339429967793408e-13
      - 2.5042414112825595e-14
      - 1.7292751596892032e-10
      - 1.6919344408599668e-11
      - 1.2388878589552839e-12
      - 1.5770283909240057e-11
      - 1.406979037567842e-12
      - 1.3718073354876965e-11
      - 2.0950852864191393e-12
      - 1.1289713064416355e-11
      - 1.9098469525421028e-12
      - -9.341679954095474e-14
    - - 1.2874660708388538e-11
      - 1.2026739032777597e-12
      - 1.580368046731205e-11
      - 1.8829694077833403e-12
      - 1.6086400344915386e-11
      - 1.7582234199146821e-12
      - -9.640211002021208e-11
      - 1.9222098115442688e-12
      - -9.3532047331476e-13
      - 4.471623102452458e-09
      - -2.551956086324063e-11
      - -3.0121436385152626e-13
      - -2.4202857002466258e-11
      - 1.1309647506675245e-13
      - -2.466314990650964e-11
      - -3.0786047481467195e-13
      - -1.3488636535547417e-10
      - -4.63577406537733e-13
      - 2.281094958817848e-12
      - -1.480162412094975e-09
      - 3.011899653015042e-10
      - 9.836286139943565e-12
      - 2.8786065428278416e-10
      - 9.991451471347396e-12
      - 2.7905278408716776e-10
      - 1.1289713064416359e-11
      - 8.825854274213567e-10
      - 1.2088279514969967e-11
      - -2.5242225027239822e-12
    - - -4.387801191155217e-12
      - -5.091549121793109e-13
      - -4.6359917558973e-12
      - -6.078782876017667e-13
      - -4.602538617474218e-12
      - -7.349452221465127e-13
      - -4.7443163841780035e-12
      - -1.641685584324576e-12
      - -3.3575267258879645e-14
      - 7.489102900357981e-11
      - -6.76393855902688e-12
      - -5.916516002701189e-13
      - -7.0754822319628915e-12
      - -7.047228600870879e-13
      - -7.0610970768792205e-12
      - -8.49035436070061e-13
      - -7.166111073879613e-12
      - -1.7746142085990403e-12
      - 4.7030823697224304e-14
      - 2.329952596986197e-10
      - 1.6205308760299658e-11
      - 1.3842865271280243e-12
      - 1.5640479141772177e-11
      - 1.6115078454924891e-12
      - 1.4181879579757432e-11
      - 1.9098469525421028e-12
      - 1.2088279514969968e-11
      - 3.19484153405037e-12
      - 2.1125905170721515e-14
    - - -1.8358020190291067e-13
      - -1.965587030488132e-14
      - -8.073620472842827e-13
      - -2.0345436686023074e-14
      - -3.6881588370417226e-13
      - 1.5269987853856613e-14
      - -9.474104378035698e-13
      - -6.330972589224363e-14
      - 9.41292435245379e-11
      - -1.107808106938158e-08
      - -2.929801412636816e-13
      - -2.1474540132654798e-14
      - -9.582128126388914e-13
      - -2.7378267156862797e-14
      - -6.317090402699552e-13
      - 3.1875966151838576e-15
      - -1.321426314552923e-12
      - -8.068351197236049e-14
      - 5.64018026065209e-11
      - -3.8004706674774806e-09
      - -2.072567859875753e-12
      - -5.325284782395784e-14
      - -5.862286502270827e-14
      - -4.306091206659075e-14
      - -3.2301100005345036e-13
      - -9.341679954095471e-14
      - -2.524222502723985e-12
      - 2.1125905170721547e-14
      - 3.804306362849948e-10


==> anc/BToKstar-local.yaml <==
parameters:
- max: 0.566
  min: 0.125
  name: B->K^*::alpha^A0_0@BSZ2015
- max: 0.37
  min: -2.76
  name: B->K^*::alpha^A0_1@BSZ2015
- max: 16.3
  min: -11.1
  name: B->K^*::alpha^A0_2@BSZ2015
- max: 0.436
  min: 0.149
  name: B->K^*::alpha^A1_0@BSZ2015
- max: 1.43
  min: -0.51
  name: B->K^*::alpha^A1_1@BSZ2015
- max: 7.1
  min: -4.52
  name: B->K^*::alpha^A1_2@BSZ2015
- max: 3.3
  min: -2.09
  name: B->K^*::alpha^A12_1@BSZ2015
- max: 16.8
  min: -15.3
  name: B->K^*::alpha^A12_2@BSZ2015
- max: 0.589
  min: 0.147
  name: B->K^*::alpha^V_0@BSZ2015
- max: 0.204
  min: -2.31
  name: B->K^*::alpha^V_1@BSZ2015
- max: 17.8
  min: -12.4
  name: B->K^*::alpha^V_2@BSZ2015
- max: 0.491
  min: 0.158
  name: B->K^*::alpha^T1_0@BSZ2015
- max: 0.117
  min: -2.11
  name: B->K^*::alpha^T1_1@BSZ2015
- max: 11.8
  min: -7.5
  name: B->K^*::alpha^T1_2@BSZ2015
- max: 1.92
  min: -0.698
  name: B->K^*::alpha^T2_1@BSZ2015
- max: 9.46
  min: -6.09
  name: B->K^*::alpha^T2_2@BSZ2015
- max: 0.859
  min: 0.369
  name: B->K^*::alpha^T23_0@BSZ2015
- max: 3.17
  min: -1.27
  name: B->K^*::alpha^T23_1@BSZ2015
- max: 20.5
  min: -18.3
  name: B->K^*::alpha^T23_2@BSZ2015
proposal:
  components:
  - mu:
    - 0.34153340978494084
    - -1.1446348669706243
    - 2.4444780966387896
    - 0.28928346460004023
    - 0.45850143209327965
    - 1.220374962651116
    - 0.5445912678488813
    - 0.5632503015180774
    - 0.3628796062364832
    - -1.0896704948200593
    - 2.802709180001849
    - 0.31913561726225925
    - -0.9575688823712624
    - 2.118609412640799
    - 0.5964378845747609
    - 1.7034886897523667
    - 0.6215503104122462
    - 0.967955360391857
    - 1.7775442522471105
    sigma:
    - - 0.0007095747265912984
      - 0.00028130863466903887
      - -0.01985839135622047
      - 0.00029494886485093713
      - 0.0010896784154514649
      - -0.0006178150669289373
      - 0.004673416190923908
      - 0.011953607263511306
      - 0.0002714402925820625
      - -0.0004730965351465942
      - -0.004400081590699498
      - 0.0002057791970379697
      - -0.00012834814653586778
      - -0.0038767249759321656
      - 0.0009689792936363049
      - 0.0006230545966820906
      - 0.0003365476505370048
      - 0.0013952421512371104
      - -0.00015603160342349658
    - - 0.000281308634669039
      - 0.03943569978154273
      - 0.12979957832971295
      - -8.234888683391172e-05
      - 0.004290592106059081
      - 0.004117692775445477
      - 0.016466591304792475
      - 0.07791036019806953
      - -0.0003778111036869452
      - 0.004281564706950853
      - -0.022770798019894456
      - -0.00020823023452004965
      - -0.00021548591102324454
      - 0.005105607166524987
      - -0.0009974679394711312
      - -0.0010680701617242338
      - -0.00042419474832731236
      - -0.001571287511597028
      - 0.0032385009298685095
    - - -0.019858391356220473
      - 0.12979957832971295
      - 3.220030693824932
      - -0.0034839923820817525
      - -0.025437104320840447
      - 0.17589730564927405
      - -0.11769401728112815
      - 0.10480983653594611
      - -0.0014697553879029785
      - -0.02244680620236006
      - 0.4654312279689422
      - -0.0011915879776248626
      - 0.005127797410949706
      - 0.02859543577592666
      - 0.0012780305325679536
      - 0.02800643444424761
      - -0.005452478880145607
      - -0.016901050594943942
      - 0.07988045111191015
    - - 0.00029494886485093713
      - -8.234888683391172e-05
      - -0.0034839923820817534
      - 0.0003747982802998402
      - 0.001200430471107072
      - -0.0033319540246883415
      - 0.0017715138365432268
      - 0.005803536350790391
      - 0.00044634530091261054
      - -0.00028632403557286146
      - -0.011794833509201796
      - 0.00034253696019743567
      - 7.638751745452453e-06
      - -0.006349502006487221
      - 0.0018189168809463955
      - 0.0017823423540026062
      - 0.0004162221309452625
      - 0.0016683809791394205
      - 0.000661100288048053
    - - 0.001089678415451465
      - 0.004290592106059081
      - -0.025437104320840457
      - 0.0012004304711070723
      - 0.017118189470211678
      - 0.054646409082932126
      - 0.02550516336330653
      - 0.13945165354508451
      - 0.0017416608553729336
      - 0.0015703510309834508
      - -0.07998649700286016
      - 0.0013565434130418772
      - -2.696062519472914e-05
      - -0.02485574489341616
      - 0.007365699012189332
      - 0.00815442331901148
      - 0.001643981544875989
      - 0.006879065785654411
      - 0.002838291819300231
    - - -0.0006178150669289373
      - 0.004117692775445478
      - 0.17589730564927405
      - -0.003331954024688342
      - 0.05464640908293214
      - 0.5647440420345998
      - 0.07913187199807874
      - 0.6101203460017786
      - -0.0017272278299206637
      - -0.006171097883372488
      - 0.132706728588001
      - -0.0014207809155187677
      - -1.8250749254627786e-05
      - 0.033284005162594756
      - -0.006150765873121889
      - 0.005187139186076385
      - -0.001268348887552556
      - -0.0017260731521318868
      - 0.0037645806697358232
    - - 0.004673416190923908
      - 0.01646659130479248
      - -0.11769401728112816
      - 0.0017715138365432272
      - 0.02550516336330653
      - 0.07913187199807874
      - 0.1187228929801497
      - 0.6633517122608604
      - 0.0015557697059185604
      - 0.0022103167398118393
      - -0.0853128880046974
      - 0.0012343582237829785
      - -0.001461045099624559
      - -0.023493174289433563
      - 0.005750183986498766
      - 0.0031470818458949382
      - 0.0018758706719021238
      - 0.007567409130731045
      - 0.0004486559762214592
    - - 0.011953607263511305
      - 0.07791036019806952
      - 0.10480983653594604
      - 0.005803536350790389
      - 0.13945165354508451
      - 0.6101203460017784
      - 0.6633517122608606
      - 4.386104008634474
      - 0.005867256587455224
      - 0.007444067764845246
      - -0.3000672908921871
      - 0.0047281954574375454
      - -0.005250773743630445
      - -0.08779355849854528
      - 0.024315328781693145
      - 0.01978178492658987
      - 0.005560464753046243
      - 0.024212991197229892
      - 0.033020404607921154
    - - 0.00027144029258206244
      - -0.00037781110368694524
      - -0.0014697553879029768
      - 0.00044634530091261054
      - 0.0017416608553729339
      - -0.0017272278299206639
      - 0.0015557697059185602
      - 0.005867256587455225
      - 0.0008439749675808648
      - -0.0013644236006764207
      - -0.03602033706017405
      - 0.00048217597983136535
      - 1.1100066908571733e-05
      - -0.008890966976432551
      - 0.0025479304685895004
      - 0.0024586540302244516
      - 0.0005947154848200653
      - 0.0024084340245502218
      - 0.0007847689882525939
    - - -0.0004730965351465942
      - 0.004281564706950853
      - -0.02244680620236006
      - -0.0002863240355728614
      - 0.00157035103098345
      - -0.0061710978833724875
      - 0.00221031673981184
      - 0.007444067764845249
      - -0.001364423600676421
      - 0.028880628717600634
      - 0.11015771901285079
      - -0.00021194111206706374
      - -5.627158597801384e-05
      - 0.0027102947830576975
      - -0.0007980410134265192
      - 0.0010941178121622553
      - -0.00037188614426810016
      - -0.0015039401597413055
      - 0.0021312937047597213
    - - -0.004400081590699496
      - -0.022770798019894466
      - 0.465431227968942
      - -0.011794833509201802
      - -0.07998649700286016
      - 0.13270672858800098
      - -0.08531288800469738
      - -0.3000672908921871
      - -0.03602033706017405
      - 0.11015771901285079
      - 4.156067447056182
      - -0.01409748273520557
      - 0.0025299621981752815
      - 0.27100622766125615
      - -0.07192448741104952
      - -0.0568610623199749
      - -0.017220989660225523
      - -0.07095395414981193
      - -0.022039572894225885
    - - 0.0002057791970379697
      - -0.00020823023452004962
      - -0.001191587977624862
      - 0.00034253696019743567
      - 0.001356543413041877
      - -0.0014207809155187677
      - 0.0012343582237829783
      - 0.004728195457437547
      - 0.0004821759798313653
      - -0.0002119411120670637
      - -0.01409748273520557
      - 0.0004438762409974226
      - -0.0004814451513290349
      - -0.0114317516457852
      - 0.001852338761373018
      - -0.0008114237949469276
      - 0.00047035031900708905
      - 0.0016378267502005486
      - 0.0008116428256416628
    - - -0.0001283481465358677
      - -0.00021548591102324457
      - 0.005127797410949709
      - 7.638751745452468e-06
      - -2.6960625194729065e-05
      - -1.8250749254627505e-05
      - -0.0014610450996245586
      - -0.005250773743630441
      - 1.110006690857172e-05
      - -5.627158597801368e-05
      - 0.002529962198175282
      - -0.0004814451513290351
      - 0.019395976373175198
      - 0.07177093177811494
      - 0.004472409858000182
      - 0.02130069221242605
      - -0.00041195586553028946
      - 0.004805312356670631
      - -0.005522005048044849
    - - -0.003876724975932166
      - 0.00510560716652499
      - 0.028595435775926673
      - -0.006349502006487222
      - -0.02485574489341616
      - 0.03328400516259474
      - -0.023493174289433566
      - -0.0877935584985453
      - -0.00889096697643255
      - 0.002710294783057697
      - 0.27100622766125615
      - -0.011431751645785202
      - 0.07177093177811496
      - 1.6863994149208006
      - -0.06734227476113443
      - 0.14213117027244426
      - -0.0071106126761589575
      - -0.06741771239771302
      - 0.10041444421584607
    - - 0.0009689792936363052
      - -0.0009974679394711308
      - 0.001278030532567951
      - 0.0018189168809463955
      - 0.007365699012189334
      - -0.006150765873121892
      - 0.0057501839864987645
      - 0.024315328781693155
      - 0.002547930468589501
      - -0.0007980410134265189
      - -0.07192448741104951
      - 0.001852338761373018
      - 0.004472409858000182
      - -0.06734227476113445
      - 0.03325141212495327
      - 0.13521464313429304
      - 0.002167155317344661
      - 0.01409756226147251
      - -0.005142378057936603
    - - 0.0006230545966820903
      - -0.0010680701617242331
      - 0.02800643444424762
      - 0.0017823423540026069
      - 0.00815442331901148
      - 0.005187139186076381
      - 0.003147081845894939
      - 0.019781784926589868
      - 0.002458654030224453
      - 0.001094117812162255
      - -0.05686106231997486
      - -0.0008114237949469278
      - 0.02130069221242605
      - 0.14213117027244432
      - 0.13521464313429304
      - 0.9797947743003091
      - 0.00264085506949
      - 0.008760978582152626
      - 0.011334955220109855
    - - 0.0003365476505370048
      - -0.00042419474832731247
      - -0.005452478880145606
      - 0.0004162221309452625
      - 0.001643981544875989
      - -0.0012683488875525558
      - 0.0018758706719021242
      - 0.005560464753046243
      - 0.0005947154848200653
      - -0.00037188614426810027
      - -0.017220989660225523
      - 0.00047035031900708905
      - -0.0004119558655302895
      - -0.00711061267615896
      - 0.0021671553173446614
      - 0.0026408550694900002
      - 0.0011835714267217354
      - 0.0016384553372039623
      - -0.02854193653638766
    - - 0.0013952421512371104
      - -0.0015712875115970286
      - -0.01690105059494394
      - 0.0016683809791394203
      - 0.006879065785654411
      - -0.0017260731521318857
      - 0.007567409130731044
      - 0.024212991197229885
      - 0.002408434024550222
      - -0.0015039401597413047
      - -0.07095395414981191
      - 0.0016378267502005484
      - 0.00480531235667063
      - -0.06741771239771303
      - 0.01409756226147251
      - 0.008760978582152626
      - 0.0016384553372039625
      - 0.09763074953172719
      - 0.5416298026295061
    - - -0.00015603160342349693
      - 0.0032385009298685117
      - 0.07988045111191015
      - 0.0006611002880480526
      - 0.0028382918193002307
      - 0.0037645806697358245
      - 0.00044865597622146354
      - 0.03302040460792115
      - 0.0007847689882525935
      - 0.0021312937047597226
      - -0.022039572894225923
      - 0.000811642825641662
      - -0.005522005048044845
      - 0.10041444421584607
      - -0.005142378057936604
      - 0.011334955220109865
      - -0.02854193653638766
      - 0.5416298026295061
      - 5.8850369329958045


==> anc/BToKstar-nonlocal-data.yaml <==
covariance:
- - 2.635965475164237e-10
  - 1.066888969707217e-11
  - 1.9184015386714255e-10
  - 1.2310562063574404e-11
  - 1.9137262758759132e-10
  - 1.4262501576243601e-11
  - 1.818813435176346e-10
  - 1.6961124940796062e-11
  - 1.367117457138887e-10
  - 5.6655274756124955e-12
  - 7.395958923184678e-11
  - 6.7167614708926066e-12
  - 7.709813947103794e-11
  - 7.99737069641404e-12
  - 7.356537392302332e-11
  - 9.922105856315056e-12
  - -1.1094665225161665e-11
  - -1.4620604994731902e-12
  - 2.962688275275158e-12
  - -1.290598839034824e-12
  - 2.74324168340068e-12
  - -9.737722742810905e-13
  - 1.5733962250502084e-12
  - -4.364192914030717e-13
- - 1.066888969707217e-11
  - 1.0952437508018076e-12
  - 1.0414727390619051e-11
  - 8.943089812179516e-13
  - 1.0219778920946475e-11
  - 1.0773307406590515e-12
  - 9.938929676247178e-12
  - 1.2832207308821474e-12
  - 5.792455053672187e-12
  - 8.343264766221381e-13
  - 5.627816246850354e-12
  - 6.345640328249581e-13
  - 5.561297305532575e-12
  - 7.78370395985342e-13
  - 5.465233219251866e-12
  - 9.418086026373347e-13
  - 1.8347977251923823e-13
  - -2.414360818698002e-13
  - 2.647333426977144e-13
  - -1.40092041613489e-13
  - 2.485631666113973e-13
  - -1.1002541178910929e-13
  - 1.3175893265976328e-13
  - -4.819556883297317e-14
- - 1.9184015386714255e-10
  - 1.0414727390619051e-11
  - 3.0646666155860973e-10
  - 1.2494011200117735e-11
  - 2.0708994684486893e-10
  - 1.48715524771452e-11
  - 2.0766434780367903e-10
  - 1.8324745554751767e-11
  - 7.633802295176651e-11
  - 5.619224246755757e-12
  - 1.7508675513844078e-10
  - 6.785257239429881e-12
  - 8.245941079776749e-11
  - 8.10931531046714e-12
  - 8.20917063167899e-11
  - 1.0296617033531782e-11
  - 1.7518777436669141e-12
  - -1.3937343806616596e-12
  - -1.0848056012931953e-11
  - -1.2539033294632566e-12
  - 2.497770483370144e-12
  - -9.451359657539074e-13
  - 1.320249787654837e-12
  - -4.3029407217615953e-13
- - 1.2310562063574404e-11
  - 8.943089812179516e-13
  - 1.2494011200117735e-11
  - 1.5900290714869723e-12
  - 1.2665141481297408e-11
  - 1.3012919954155004e-12
  - 1.2513478777474603e-11
  - 1.5767179493889969e-12
  - 6.988448220863904e-12
  - 6.411657026777734e-13
  - 6.9238582453324926e-12
  - 1.2324963459407713e-12
  - 6.9093831986885524e-12
  - 9.354188038990963e-13
  - 6.690358217979374e-12
  - 1.140140111866634e-12
  - 2.5135103553038605e-13
  - -1.8637891595308812e-13
  - 3.667099306210185e-13
  - -2.6429628968667515e-13
  - 2.962128516975358e-13
  - -1.3122201368106146e-13
  - 1.5711254352867885e-13
  - -5.781523805935606e-14
- - 1.9137262758759137e-10
  - 1.0219778920946475e-11
  - 2.0708994684486893e-10
  - 1.2665141481297408e-11
  - 3.934293454525446e-10
  - 1.5915357889298303e-11
  - 2.2537304645633839e-10
  - 1.9147218535736826e-11
  - 8.144713079193327e-11
  - 5.657905454999769e-12
  - 8.454992626413479e-11
  - 6.897876079115917e-12
  - 2.4243000403122424e-10
  - 8.690742005686123e-12
  - 8.536701668157288e-11
  - 1.0299486924811543e-11
  - 9.63255669890636e-13
  - -1.3594879532085752e-12
  - 3.2422402467426e-12
  - -1.2462203564289934e-12
  - -1.1159606921564566e-11
  - -9.988312843521008e-13
  - 1.5644388585284667e-12
  - -4.188114547744639e-13
- - 1.4262501576243601e-11
  - 1.0773307406590515e-12
  - 1.48715524771452e-11
  - 1.3012919954155004e-12
  - 1.5915357889298303e-11
  - 2.440074769539457e-12
  - 1.576653361026992e-11
  - 1.9294842314202867e-12
  - 8.422673407767732e-12
  - 7.924790759780721e-13
  - 8.376878362768267e-12
  - 9.428113892654545e-13
  - 8.814667471133538e-12
  - 1.901211354591407e-12
  - 8.302854681173962e-12
  - 1.3784826148615381e-12
  - 3.0117139086210176e-13
  - -2.28140672737518e-13
  - 3.9142646458866135e-13
  - -2.0363095817740127e-13
  - 3.081899800378076e-13
  - -2.5398457314832455e-13
  - 1.8378026733273583e-13
  - -6.930161806557479e-14
- - 1.818813435176346e-10
  - 9.938929676247178e-12
  - 2.0766434780367903e-10
  - 1.25134787774746e-11
  - 2.2537304645633839e-10
  - 1.576653361026992e-11
  - 5.625592632443156e-10
  - 1.9672328712601274e-11
  - 7.940636666522851e-11
  - 5.6565293295317675e-12
  - 8.558882778403598e-11
  - 6.794881211773877e-12
  - 8.692469818652277e-11
  - 8.319318991767105e-12
  - 3.754056429371272e-10
  - 1.01884630988496e-11
  - 2.174752169866666e-12
  - -1.322119802819037e-12
  - 1.3269015359056082e-12
  - -1.1753728662455238e-12
  - 2.2626667828790705e-12
  - -9.086461100156298e-13
  - -9.60204430200746e-12
  - -3.9455412766066004e-13
- - 1.6961124940796062e-11
  - 1.2832207308821474e-12
  - 1.8324745554751767e-11
  - 1.5767179493889969e-12
  - 1.9147218535736826e-11
  - 1.9294842314202867e-12
  - 1.9672328712601274e-11
  - 4.171439519465634e-12
  - 1.0518646872155206e-11
  - 9.631213924707939e-13
  - 1.070101573890459e-11
  - 1.1543547624084638e-12
  - 1.0529277932068779e-11
  - 1.385181562061396e-12
  - 1.0255353853262158e-11
  - 3.282572288869766e-12
  - 4.150373905022342e-13
  - -2.7741538686960654e-13
  - 3.6982360405941793e-13
  - -2.504746456105128e-13
  - 3.7587291040954113e-13
  - -1.91437992283258e-13
  - 2.4147436343848803e-13
  - -1.5220939591997128e-13
- - 1.367117457138887e-10
  - 5.792455053672189e-12
  - 7.633802295176651e-11
  - 6.988448220863904e-12
  - 8.144713079193326e-11
  - 8.422673407767732e-12
  - 7.940636666522851e-11
  - 1.0518646872155204e-11
  - 1.9169657749053393e-10
  - 7.791485930574287e-12
  - 1.2739382757418544e-10
  - 8.786363617053122e-12
  - 1.223348232562568e-10
  - 9.957521244776152e-12
  - 1.105264699018406e-10
  - 1.166217342622683e-11
  - -4.043073448981101e-11
  - -2.5417575354896806e-12
  - -1.7709924710643864e-11
  - -2.0857997540976404e-12
  - -8.700231443595443e-12
  - -1.4642271040498933e-12
  - -1.9231714326991982e-12
  - -6.010985367054403e-13
- - 5.665527475612494e-12
  - 8.343264766221381e-13
  - 5.619224246755757e-12
  - 6.411657026777734e-13
  - 5.6579054549997695e-12
  - 7.924790759780721e-13
  - 5.6565293295317675e-12
  - 9.631213924707939e-13
  - 7.791485930574287e-12
  - 8.521378316035788e-13
  - 7.368390086249304e-12
  - 6.720983857875517e-13
  - 7.0059482726600465e-12
  - 8.014683064948858e-13
  - 6.588866142227037e-12
  - 9.458823236754554e-13
  - -1.0231448415569455e-12
  - -2.635816327149207e-13
  - -5.488670576390845e-13
  - -1.6063739545631527e-13
  - -2.0890671909138607e-13
  - -1.2087063573930258e-13
  - -1.1124000260562704e-14
  - -5.102194386636401e-14
- - 7.39595892318468e-11
  - 5.627816246850354e-12
  - 1.7508675513844078e-10
  - 6.9238582453324926e-12
  - 8.454992626413477e-11
  - 8.376878362768267e-12
  - 8.558882778403598e-11
  - 1.0701015738904585e-11
  - 1.273938275741854e-10
  - 7.368390086249304e-12
  - 2.123520383399364e-10
  - 8.538701625258229e-12
  - 1.2368302469386846e-10
  - 9.84728982470054e-12
  - 1.1774939261948576e-10
  - 1.192631993751711e-11
  - -2.764903429687762e-11
  - -2.4076006188056724e-12
  - -2.8888274638135245e-11
  - -2.012029668661726e-12
  - -8.782128104840312e-12
  - -1.4227197176868676e-12
  - -2.200852305288763e-12
  - -5.942114028865866e-13
- - 6.7167614708926066e-12
  - 6.345640328249581e-13
  - 6.785257239429881e-12
  - 1.2324963459407713e-12
  - 6.897876079115915e-12
  - 9.428113892654545e-13
  - 6.794881211773877e-12
  - 1.1543547624084636e-12
  - 8.786363617053124e-12
  - 6.720983857875518e-13
  - 8.538701625258229e-12
  - 1.2080129730790153e-12
  - 8.313020588369167e-12
  - 9.448668899100858e-13
  - 7.882129939038037e-12
  - 1.1320629664301795e-12
  - -1.0489437960899039e-12
  - -2.1628479692663887e-13
  - -5.300174144800625e-13
  - -2.7464403583164894e-13
  - -2.165106545622912e-13
  - -1.418183898507365e-13
  - -7.788679615451329e-15
  - -6.05052084907828e-14
- - 7.709813947103794e-11
  - 5.5612973055325755e-12
  - 8.24594107977675e-11
  - 6.9093831986885524e-12
  - 2.4243000403122435e-10
  - 8.814667471133538e-12
  - 8.692469818652276e-11
  - 1.0529277932068779e-11
  - 1.223348232562568e-10
  - 7.0059482726600465e-12
  - 1.2368302469386846e-10
  - 8.313020588369167e-12
  - 2.6386537116898756e-10
  - 1.0154146201819249e-11
  - 1.2062203325489495e-10
  - 1.1870637325821404e-11
  - -2.6538397263670022e-11
  - -2.293391578418823e-12
  - -1.5897514190796205e-11
  - -1.9542630961639967e-12
  - -2.0271889172213594e-11
  - -1.4491352799999216e-12
  - -2.004184593698242e-12
  - -5.80509686154417e-13
- - 7.99737069641404e-12
  - 7.783703959853419e-13
  - 8.109315310467139e-12
  - 9.354188038990963e-13
  - 8.690742005686123e-12
  - 1.901211354591407e-12
  - 8.319318991767105e-12
  - 1.385181562061396e-12
  - 9.957521244776152e-12
  - 8.014683064948858e-13
  - 9.84728982470054e-12
  - 9.448668899100858e-13
  - 1.0154146201819249e-11
  - 1.8134721697303132e-12
  - 9.596655680619234e-12
  - 1.3579125253129835e-12
  - -1.1029275180257327e-12
  - -2.5657744477807316e-13
  - -5.930198792754541e-13
  - -2.2286228915479512e-13
  - -2.6603948105742787e-13
  - -2.540442575548772e-13
  - -7.169755406661324e-15
  - -7.184639670299213e-14
- - 7.356537392302332e-11
  - 5.465233219251865e-12
  - 8.20917063167899e-11
  - 6.690358217979374e-12
  - 8.536701668157288e-11
  - 8.302854681173964e-12
  - 3.754056429371272e-10
  - 1.025535385326216e-11
  - 1.105264699018406e-10
  - 6.588866142227037e-12
  - 1.1774939261948576e-10
  - 7.882129939038037e-12
  - 1.2062203325489493e-10
  - 9.596655680619234e-12
  - 3.7942592989320707e-10
  - 1.1716801027099257e-11
  - -2.3373346721917577e-11
  - -2.1621595353401223e-12
  - -1.65778537871118e-11
  - -1.8291701272259822e-12
  - -8.421873042564589e-12
  - -1.3382798101543294e-12
  - -1.179912802302932e-11
  - -5.524273566959475e-13
- - 9.922105856315056e-12
  - 9.41808602637335e-13
  - 1.0296617033531782e-11
  - 1.140140111866634e-12
  - 1.0299486924811543e-11
  - 1.3784826148615385e-12
  - 1.01884630988496e-11
  - 3.2825722888697654e-12
  - 1.166217342622683e-11
  - 9.458823236754554e-13
  - 1.192631993751711e-11
  - 1.1320629664301795e-12
  - 1.1870637325821404e-11
  - 1.3579125253129837e-12
  - 1.1716801027099257e-11
  - 3.0748474603765786e-12
  - -1.106879569565413e-12
  - -3.038559479715274e-13
  - -7.072612026584799e-13
  - -2.681088464318015e-13
  - -2.74910289508883e-13
  - -2.008819328936649e-13
  - 1.6710379990642384e-14
  - -1.4714881235984573e-13
- - -1.1094665225161665e-11
  - 1.8347977251923825e-13
  - 1.7518777436669145e-12
  - 2.5135103553038626e-13
  - 9.63255669890636e-13
  - 3.011713908621016e-13
  - 2.174752169866666e-12
  - 4.150373905022342e-13
  - -4.043073448981101e-11
  - -1.0231448415569457e-12
  - -2.764903429687762e-11
  - -1.0489437960899043e-12
  - -2.6538397263670022e-11
  - -1.1029275180257327e-12
  - -2.3373346721917577e-11
  - -1.106879569565413e-12
  - 6.656775661299515e-11
  - 2.1655659585636362e-12
  - 3.74276264654713e-11
  - 1.5738808177790358e-12
  - 2.0176273761463677e-11
  - 9.590744311716626e-13
  - 5.798827018996407e-12
  - 3.1777201863573055e-13
- - -1.4620604994731902e-12
  - -2.4143608186980025e-13
  - -1.3937343806616592e-12
  - -1.8637891595308812e-13
  - -1.3594879532085752e-12
  - -2.28140672737518e-13
  - -1.322119802819037e-12
  - -2.7741538686960654e-13
  - -2.5417575354896806e-12
  - -2.635816327149207e-13
  - -2.4076006188056724e-12
  - -2.1628479692663887e-13
  - -2.293391578418823e-12
  - -2.5657744477807316e-13
  - -2.1621595353401223e-12
  - -3.0385594797152737e-13
  - 2.1655659585636362e-12
  - 1.5527055471663501e-13
  - 1.3691000565836704e-12
  - 1.028271516200606e-13
  - 7.042310106562057e-13
  - 6.994949481820777e-14
  - 1.8849976487412743e-13
  - 2.6854387251324325e-14
- - 2.962688275275158e-12
  - 2.647333426977144e-13
  - -1.0848056012931957e-11
  - 3.667099306210185e-13
  - 3.242240246742599e-12
  - 3.914264645886615e-13
  - 1.3269015359056078e-12
  - 3.6982360405941803e-13
  - -1.770992471064386e-11
  - -5.488670576390843e-13
  - -2.8888274638135245e-11
  - -5.300174144800625e-13
  - -1.5897514190796205e-11
  - -5.930198792754541e-13
  - -1.65778537871118e-11
  - -7.072612026584797e-13
  - 3.74276264654713e-11
  - 1.3691000565836704e-12
  - 3.400058287783989e-11
  - 1.0045178610145119e-12
  - 1.3707190287303886e-11
  - 6.270303739926812e-13
  - 4.133066049415138e-12
  - 2.1731853127667507e-13
- - -1.2905988390348238e-12
  - -1.40092041613489e-13
  - -1.2539033294632566e-12
  - -2.642962896866752e-13
  - -1.2462203564289932e-12
  - -2.0363095817740127e-13
  - -1.1753728662455238e-12
  - -2.504746456105128e-13
  - -2.0857997540976404e-12
  - -1.6063739545631527e-13
  - -2.012029668661726e-12
  - -2.7464403583164894e-13
  - -1.9542630961639967e-12
  - -2.228622891547951e-13
  - -1.8291701272259822e-12
  - -2.681088464318015e-13
  - 1.5738808177790356e-12
  - 1.028271516200606e-13
  - 1.0045178610145119e-12
  - 1.0287504029794764e-13
  - 5.333673452239379e-13
  - 5.771377756660039e-14
  - 1.4447714251047414e-13
  - 2.2807009408666197e-14
- - 2.74324168340068e-12
  - 2.4856316661139724e-13
  - 2.4977704833701437e-12
  - 2.9621285169753586e-13
  - -1.1159606921564566e-11
  - 3.0818998003780757e-13
  - 2.26266678287907e-12
  - 3.758729104095412e-13
  - -8.700231443595445e-12
  - -2.089067190913862e-13
  - -8.782128104840314e-12
  - -2.1651065456229117e-13
  - -2.0271889172213585e-11
  - -2.660394810574279e-13
  - -8.421873042564589e-12
  - -2.7491028950888304e-13
  - 2.0176273761463677e-11
  - 7.042310106562057e-13
  - 1.3707190287303886e-11
  - 5.33367345223938e-13
  - 1.4800474078008562e-11
  - 3.4324146324412373e-13
  - 2.4261536692242047e-12
  - 1.2026142809878564e-13
- - -9.737722742810905e-13
  - -1.1002541178910926e-13
  - -9.451359657539074e-13
  - -1.3122201368106146e-13
  - -9.988312843521008e-13
  - -2.5398457314832455e-13
  - -9.086461100156298e-13
  - -1.91437992283258e-13
  - -1.4642271040498933e-12
  - -1.2087063573930258e-13
  - -1.4227197176868676e-12
  - -1.4181838985073648e-13
  - -1.4491352799999216e-12
  - -2.540442575548772e-13
  - -1.3382798101543294e-12
  - -2.008819328936649e-13
  - 9.590744311716626e-13
  - 6.994949481820777e-14
  - 6.270303739926812e-13
  - 5.771377756660039e-14
  - 3.4324146324412373e-13
  - 5.253391412286839e-14
  - 9.530756070203047e-14
  - 1.650972732329296e-14
- - 1.5733962250502084e-12
  - 1.3175893265976328e-13
  - 1.320249787654837e-12
  - 1.5711254352867883e-13
  - 1.5644388585284667e-12
  - 1.8378026733273583e-13
  - -9.602044302007458e-12
  - 2.41474363438488e-13
  - -1.9231714326991982e-12
  - -1.1124000260562704e-14
  - -2.200852305288764e-12
  - -7.788679615451419e-15
  - -2.0041845936982415e-12
  - -7.169755406661357e-15
  - -1.179912802302932e-11
  - 1.6710379990642368e-14
  - 5.798827018996407e-12
  - 1.8849976487412743e-13
  - 4.133066049415138e-12
  - 1.4447714251047412e-13
  - 2.4261536692242047e-12
  - 9.530756070203047e-14
  - 2.729222565027883e-12
  - 3.3453819153899403e-14
- - -4.3641929140307173e-13
  - -4.8195568832973176e-14
  - -4.3029407217615953e-13
  - -5.781523805935606e-14
  - -4.188114547744638e-13
  - -6.930161806557479e-14
  - -3.9455412766066014e-13
  - -1.522093959199713e-13
  - -6.010985367054403e-13
  - -5.1021943866364025e-14
  - -5.942114028865866e-13
  - -6.05052084907828e-14
  - -5.80509686154417e-13
  - -7.184639670299213e-14
  - -5.524273566959476e-13
  - -1.4714881235984573e-13
  - 3.177720186357306e-13
  - 2.685438725132433e-14
  - 2.1731853127667505e-13
  - 2.2807009408666194e-14
  - 1.2026142809878564e-13
  - 1.6509727323292963e-14
  - 3.3453819153899403e-14
  - 9.497610909678042e-15
dim: 24
dof: 24
kinematics:
- q2: -7
- q2: -7
- q2: -5
- q2: -5
- q2: -3
- q2: -3
- q2: -1
- q2: -1
- q2: -7
- q2: -7
- q2: -5
- q2: -5
- q2: -3
- q2: -3
- q2: -1
- q2: -1
- q2: -7
- q2: -7
- q2: -5
- q2: -5
- q2: -3
- q2: -3
- q2: -1
- q2: -1
means:
- 0.0003086606446792955
- 1.019851704093343e-05
- 0.0003178635570456056
- 1.1783680911367355e-05
- 0.00031710741187935756
- 1.388161516429659e-05
- 0.00030409821636470414
- 1.6690777426010806e-05
- 0.00028467608979335107
- 9.275628395357984e-06
- 0.00029162647675151686
- 1.0642376701480218e-05
- 0.0002884900498999928
- 1.2452120434745542e-05
- 0.000273003915573377
- 1.488018873296198e-05
- -2.2847902999555186e-06
- -1.7661832714346737e-06
- 1.1082520691706824e-05
- -1.561191474571431e-06
- 1.528485666253328e-05
- -1.1950278978134012e-06
- 8.439101920961088e-06
- -5.251443340945514e-07
observables:
- B->K^*::re_ratio_perp(q2)
- B->K^*::im_ratio_perp(q2)
- B->K^*::re_ratio_perp(q2)
- B->K^*::im_ratio_perp(q2)
- B->K^*::re_ratio_perp(q2)
- B->K^*::im_ratio_perp(q2)
- B->K^*::re_ratio_perp(q2)
- B->K^*::im_ratio_perp(q2)
- B->K^*::re_ratio_para(q2)
- B->K^*::im_ratio_para(q2)
- B->K^*::re_ratio_para(q2)
- B->K^*::im_ratio_para(q2)
- B->K^*::re_ratio_para(q2)
- B->K^*::im_ratio_para(q2)
- B->K^*::re_ratio_para(q2)
- B->K^*::im_ratio_para(q2)
- B->K^*::re_ratio_long(q2)
- B->K^*::im_ratio_long(q2)
- B->K^*::re_ratio_long(q2)
- B->K^*::im_ratio_long(q2)
- B->K^*::re_ratio_long(q2)
- B->K^*::im_ratio_long(q2)
- B->K^*::re_ratio_long(q2)
- B->K^*::im_ratio_long(q2)
options:
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
- q: d
type: MultivariateGaussian(Covariance)


==> anc/BsToPhi-hatH.yaml <==
parameters:
- max: 0.000303
  min: 0.000119
  name: B_s->phiccbar::Re_at_m7_perp@Lagrange
- max: 1.17e-05
  min: 2.45e-06
  name: B_s->phiccbar::Im_at_m7_perp@Lagrange
- max: 0.000309
  min: 0.00013
  name: B_s->phiccbar::Re_at_m5_perp@Lagrange
- max: 1.34e-05
  min: 2.98e-06
  name: B_s->phiccbar::Im_at_m5_perp@Lagrange
- max: 0.000318
  min: 0.000109
  name: B_s->phiccbar::Re_at_m3_perp@Lagrange
- max: 1.56e-05
  min: 3.33e-06
  name: B_s->phiccbar::Im_at_m3_perp@Lagrange
- max: 0.000319
  min: 8.13e-05
  name: B_s->phiccbar::Re_at_m1_perp@Lagrange
- max: 1.89e-05
  min: 4.19e-06
  name: B_s->phiccbar::Im_at_m1_perp@Lagrange
- max: 0.000458
  min: 0.000276
  name: B_s->phiccbar::Abs_at_Jpsi_perp@Lagrange
- max: -2.73
  min: -4.68
  name: B_s->phiccbar::Arg_at_Jpsi_perp_minus_long@Lagrange
- max: 0.000288
  min: 0.000125
  name: B_s->phiccbar::Re_at_m7_para@Lagrange
- max: 1.08e-05
  min: 3.24e-06
  name: B_s->phiccbar::Im_at_m7_para@Lagrange
- max: 0.0003
  min: 0.000139
  name: B_s->phiccbar::Re_at_m5_para@Lagrange
- max: 1.23e-05
  min: 3.69e-06
  name: B_s->phiccbar::Im_at_m5_para@Lagrange
- max: 0.000313
  min: 0.000132
  name: B_s->phiccbar::Re_at_m3_para@Lagrange
- max: 1.51e-05
  min: 3.98e-06
  name: B_s->phiccbar::Im_at_m3_para@Lagrange
- max: 0.000294
  min: 0.000113
  name: B_s->phiccbar::Re_at_m1_para@Lagrange
- max: 1.78e-05
  min: 4.41e-06
  name: B_s->phiccbar::Im_at_m1_para@Lagrange
- max: 0.000447
  min: 0.000272
  name: B_s->phiccbar::Abs_at_Jpsi_para@Lagrange
- max: -2.63
  min: -3.81
  name: B_s->phiccbar::Arg_at_Jpsi_para_minus_long@Lagrange
- max: 0.000178
  min: -0.000206
  name: B_s->phiccbar::Re_at_m7_long@Lagrange
- max: 2.95e-06
  min: -1.47e-05
  name: B_s->phiccbar::Im_at_m7_long@Lagrange
- max: 0.000221
  min: -0.000126
  name: B_s->phiccbar::Re_at_m5_long@Lagrange
- max: 2.82e-06
  min: -1.64e-05
  name: B_s->phiccbar::Im_at_m5_long@Lagrange
- max: 0.000298
  min: -5.25e-05
  name: B_s->phiccbar::Re_at_m3_long@Lagrange
- max: 2.29e-07
  min: -1.78e-05
  name: B_s->phiccbar::Im_at_m3_long@Lagrange
- max: 0.000387
  min: 1.29e-05
  name: B_s->phiccbar::Re_at_m1_long@Lagrange
- max: -1.76e-06
  min: -2.3e-05
  name: B_s->phiccbar::Im_at_m1_long@Lagrange
- max: 0.00124
  min: 0.000761
  name: B_s->phiccbar::Abs_at_Jpsi_long@Lagrange
proposal:
  components:
  - mu:
    - 0.00020331845262881328
    - 6.75223687024456e-06
    - 0.00021115299273064212
    - 7.888057176756558e-06
    - 0.00021061213998025565
    - 9.264895311975876e-06
    - 0.00019961682464049633
    - 1.099854239742295e-05
    - 0.00036296404358261865
    - -3.658358781809805
    - 0.00020195051700228848
    - 6.575439377130404e-06
    - 0.00021097932907325172
    - 7.7038532786402e-06
    - 0.00021091965466712366
    - 9.089981145538754e-06
    - 0.00019933959429001196
    - 1.0870798714305114e-05
    - 0.00035569069193502423
    - -3.202820606391061
    - -1.708635328591069e-05
    - -6.046469059121519e-06
    - 4.3383647322281485e-05
    - -7.310328199328977e-06
    - 0.00011065400703499467
    - -8.983106460852055e-06
    - 0.00018328006717476932
    - -1.1338007683577303e-05
    - 0.0009896782654855705
    sigma:
    - - 3.2696650002608176e-10
      - 1.2881424129759811e-11
      - 2.937924962373022e-10
      - 1.4442888734813367e-11
      - 2.8635270596055723e-10
      - 1.652615206421032e-11
      - 2.6585789910310874e-10
      - 1.8545634243113526e-11
      - 1.858820601919422e-12
      - -1.3989205207380434e-08
      - 9.48123671864053e-11
      - 3.854414487989406e-12
      - 7.28408323698538e-11
      - 4.707900298413e-12
      - 8.085325045959355e-11
      - 6.166893138978002e-12
      - 8.144010088695207e-11
      - 7.708255852299804e-12
      - 2.5469859885973665e-12
      - -3.772730562470781e-09
      - -2.65232196662205e-11
      - -3.3298770907781506e-12
      - 6.649945315011114e-12
      - -3.979140159987895e-12
      - 1.4334373371043945e-11
      - -5.038801449986096e-12
      - 3.415806008450578e-11
      - -6.393245710769207e-12
      - 7.248507774447202e-12
    - - 1.2881424129759811e-11
      - 8.073277080668198e-13
      - 1.2637298239594868e-11
      - 7.506225396357176e-13
      - 1.2381555066425443e-11
      - 8.682731269075132e-13
      - 1.1361210176622755e-11
      - 9.881742132360565e-13
      - 1.139211957178003e-13
      - -1.4564116701436196e-10
      - 3.966533927949483e-12
      - 4.4638958730661386e-13
      - 4.156927095300149e-12
      - 3.7013966666122556e-13
      - 4.528626856843692e-12
      - 4.650815068396991e-13
      - 4.374729162698484e-12
      - 5.713424104025931e-13
      - 1.1749153802438027e-13
      - 1.5753544300069053e-10
      - 3.9021594461072743e-13
      - -5.501042878006189e-13
      - 7.900034776666749e-13
      - -4.3891863404027703e-13
      - 8.022206874852729e-13
      - -5.508933813617071e-13
      - 2.357080222368666e-12
      - -6.993204902910325e-13
      - 3.6201925812581746e-13
    - - 2.9379249623730227e-10
      - 1.2637298239594868e-11
      - 3.567385202885008e-10
      - 1.5082169748532835e-11
      - 3.221116218903157e-10
      - 1.7972033681673666e-11
      - 3.155902393022149e-10
      - 2.1468946358329756e-11
      - 6.808777564867885e-12
      - -1.822524440220216e-08
      - 7.726007863319896e-11
      - 4.189399840312591e-12
      - 1.3182693199522855e-10
      - 5.241205696060201e-12
      - 9.721936647226388e-11
      - 6.647149552477233e-12
      - 9.720532330325926e-11
      - 8.641692324085911e-12
      - 6.537548259744318e-12
      - -1.055169484717994e-08
      - -4.79833756451637e-12
      - -3.42415764083829e-12
      - -4.1336381393429486e-11
      - -4.066417779066497e-12
      - 5.9783133293862735e-12
      - -4.8926759291429565e-12
      - 3.469857579786726e-11
      - -6.430736932426062e-12
      - 2.0211434851357423e-11
    - - 1.4442888734813366e-11
      - 7.506225396357175e-13
      - 1.5082169748532835e-11
      - 1.1211214877458057e-12
      - 1.5456751016250877e-11
      - 1.0677130418535374e-12
      - 1.512091648929224e-11
      - 1.279687093257797e-12
      - 1.3211316343240702e-13
      - 8.739226059023307e-11
      - 5.0412503034377415e-12
      - 3.7546183805473764e-13
      - 5.3703320147953355e-12
      - 6.767085289403942e-13
      - 5.678344193024293e-12
      - 5.659308944911447e-13
      - 5.6053461595728045e-12
      - 7.131581756492728e-13
      - 1.5009158015257366e-13
      - 4.720868506294888e-11
      - -2.1998109894364017e-13
      - -4.4791969023626504e-13
      - 1.6754575933803343e-13
      - -8.304425523847035e-13
      - 7.085482255732151e-13
      - -6.640462192454144e-13
      - 2.7947765825666887e-12
      - -8.60931576366686e-13
      - 4.648653108107365e-13
    - - 2.8635270596055723e-10
      - 1.2381555066425441e-11
      - 3.2211162189031575e-10
      - 1.5456751016250877e-11
      - 4.2269951672245247e-10
      - 1.9630597701875836e-11
      - 3.5883209676343524e-10
      - 2.4129317823151317e-11
      - 4.0830439545611545e-12
      - -3.0989053445313183e-10
      - 8.363012450537117e-11
      - 4.468467926357211e-12
      - 9.536600994290298e-11
      - 5.477076283046064e-12
      - 1.7662043819618606e-10
      - 7.31000598321773e-12
      - 1.0579213884052234e-10
      - 9.281990984984719e-12
      - 3.3243381869772486e-12
      - -4.58957517117726e-09
      - -2.189611636795789e-12
      - -3.258979585201266e-12
      - 1.430882131234347e-12
      - -3.7504406243977954e-12
      - -5.333788349021183e-11
      - -4.9356238664299195e-12
      - 3.7782267235995095e-11
      - -6.302736807724324e-12
      - 1.0217131800686448e-11
    - - 1.6526152064210323e-11
      - 8.682731269075132e-13
      - 1.7972033681673663e-11
      - 1.0677130418535372e-12
      - 1.9630597701875836e-11
      - 1.7304495709764591e-12
      - 1.9683963985282025e-11
      - 1.6294280351380303e-12
      - 1.644599488246032e-13
      - -9.627723975817579e-10
      - 6.585139335526227e-12
      - 4.698857060085197e-13
      - 6.784860838341207e-12
      - 5.640381218118529e-13
      - 7.479308308559811e-12
      - 1.097359716690237e-12
      - 7.077141053431349e-12
      - 8.81359995107271e-13
      - 1.8643351140522136e-13
      - 8.100730509613373e-10
      - -5.789695655648468e-13
      - -5.505757318310059e-13
      - 4.1630886661943136e-13
      - -6.516450166119459e-13
      - 5.445684715237942e-13
      - -1.311002594804005e-12
      - 3.4264126851578903e-12
      - -1.0230974058967736e-12
      - 5.240444249316105e-13
    - - 2.6585789910310874e-10
      - 1.1361210176622754e-11
      - 3.155902393022149e-10
      - 1.512091648929224e-11
      - 3.5883209676343524e-10
      - 1.9683963985282025e-11
      - 5.212614555284444e-10
      - 2.5189084055606613e-11
      - 9.541479475587812e-12
      - -3.577678202360162e-08
      - 8.804918780462648e-11
      - 4.420155556572085e-12
      - 9.826568939489428e-11
      - 5.542930057074225e-12
      - 1.0819907121560806e-10
      - 7.07739979773239e-12
      - 2.454777141897543e-10
      - 9.153966807466353e-12
      - 8.83891526432221e-12
      - 1.319346154093642e-08
      - -6.793189165989783e-12
      - -2.894290226273006e-12
      - 3.2062330570689983e-13
      - -3.2604224656447086e-12
      - 8.798000448286638e-12
      - -3.895132933564149e-12
      - -1.098171147668032e-10
      - -5.002585283493611e-12
      - 2.4937977536078745e-11
    - - 1.8545634243113523e-11
      - 9.881742132360565e-13
      - 2.1468946358329756e-11
      - 1.279687093257797e-12
      - 2.4129317823151314e-11
      - 1.6294280351380303e-12
      - 2.5189084055606613e-11
      - 2.783555344905199e-12
      - 2.653181404844784e-13
      - -6.44229772654833e-10
      - 8.270078528649605e-12
      - 5.738924213295423e-13
      - 8.86191114306675e-12
      - 7.116426267279378e-13
      - 9.53735661006511e-12
      - 8.832513413035079e-13
      - 9.271548755446486e-12
      - 1.8257132494856384e-12
      - 2.339661439517159e-13
      - 1.2980276590357972e-09
      - -8.541218938826847e-13
      - -6.682163137701919e-13
      - -7.439213273692351e-14
      - -8.113828859615854e-13
      - 7.273904640361833e-13
      - -9.922277888203721e-13
      - 3.698580418036092e-12
      - -2.170484795573368e-12
      - 6.427106003627489e-13
    - - 1.858820601919422e-12
      - 1.139211957178003e-13
      - 6.8087775648678855e-12
      - 1.3211316343240702e-13
      - 4.083043954561153e-12
      - 1.644599488246032e-13
      - 9.541479475587809e-12
      - 2.653181404844784e-13
      - 1.8863116753883818e-10
      - -1.845009165658533e-08
      - -8.210046290594493e-13
      - 2.203002099264126e-14
      - 3.3097376284788925e-12
      - -7.927765402008278e-15
      - 2.66489436222576e-13
      - -2.074724255508533e-14
      - 5.532594993174135e-12
      - 2.215554732291117e-14
      - 1.6930918813242968e-10
      - 3.936102977038369e-09
      - 3.648544092367823e-12
      - -3.275799652251977e-15
      - 2.608170844420582e-12
      - 1.6328840563932595e-13
      - 3.4309902429816147e-12
      - 2.672630764144072e-13
      - 6.048998051388921e-12
      - 3.5298885864604036e-13
      - 4.782145141604568e-10
    - - -1.3989205207380434e-08
      - -1.45641167014362e-10
      - -1.822524440220216e-08
      - 8.739226059023307e-11
      - -3.098905344531318e-10
      - -9.627723975817583e-10
      - -3.5776782023601633e-08
      - -6.44229772654833e-10
      - -1.845009165658533e-08
      - 0.02281282393784
      - 1.0646911134922878e-08
      - 8.584789495904333e-10
      - 5.419684200636977e-09
      - 9.556189555466523e-10
      - 2.0993817766802943e-08
      - -1.3885181624021166e-11
      - -2.0921209175685677e-08
      - 3.2464135340038367e-10
      - -1.976750107612024e-08
      - 0.001741373685927253
      - -6.865274561558776e-08
      - -3.578764980085792e-09
      - -5.459033363331421e-08
      - -3.976403603200193e-09
      - -4.749662769538018e-08
      - -3.056956128837724e-09
      - -2.896118876803082e-08
      - -4.32714252266153e-09
      - -3.5881234133202625e-08
    - - 9.48123671864053e-11
      - 3.966533927949483e-12
      - 7.726007863319895e-11
      - 5.041250303437742e-12
      - 8.363012450537118e-11
      - 6.5851393355262275e-12
      - 8.804918780462648e-11
      - 8.270078528649605e-12
      - -8.210046290594493e-13
      - 1.0646911134922878e-08
      - 2.3678260623308316e-10
      - 9.377353580043867e-12
      - 1.9921052523195578e-10
      - 1.0276533986096732e-11
      - 1.822204829298366e-10
      - 1.1421270026477815e-11
      - 1.6187294063393625e-10
      - 1.2543143179358856e-11
      - -9.398956184588071e-13
      - 1.0571212691348886e-08
      - -2.3905940270356587e-10
      - -1.168273236305219e-11
      - -1.8074635823597889e-10
      - -1.2214354105702407e-11
      - -1.4648250458295587e-10
      - -1.3171124372170674e-11
      - -1.0204012922777352e-10
      - -1.4239569560034077e-11
      - -9.513831859952185e-13
    - - 3.854414487989406e-12
      - 4.4638958730661386e-13
      - 4.189399840312593e-12
      - 3.754618380547377e-13
      - 4.468467926357213e-12
      - 4.698857060085196e-13
      - 4.420155556572087e-12
      - 5.738924213295425e-13
      - 2.203002099264126e-14
      - 8.584789495904331e-10
      - 9.377353580043867e-12
      - 6.475043402804011e-13
      - 8.954364039156096e-12
      - 5.754852886951357e-13
      - 8.3593324627295e-12
      - 6.558080606646749e-13
      - 7.403541443320777e-12
      - 7.426370404759824e-13
      - -9.197723832861573e-15
      - 6.456676402897406e-10
      - -7.932866662187556e-12
      - -8.556940645433607e-13
      - -6.4862852248338735e-12
      - -7.435442582405727e-13
      - -5.4514314303383195e-12
      - -8.470783394163735e-13
      - -2.9527687888494453e-12
      - -9.782255226160495e-13
      - 6.122624388459354e-14
    - - 7.284083236985378e-11
      - 4.156927095300149e-12
      - 1.3182693199522855e-10
      - 5.3703320147953355e-12
      - 9.536600994290298e-11
      - 6.784860838341206e-12
      - 9.826568939489429e-11
      - 8.86191114306675e-12
      - 3.309737628478892e-12
      - 5.41968420063698e-09
      - 1.9921052523195578e-10
      - 8.954364039156096e-12
      - 2.4326341924345004e-10
      - 1.0186415552031348e-11
      - 1.9150941327676045e-10
      - 1.1503222319413796e-11
      - 1.777767962440153e-10
      - 1.345180379973582e-11
      - 2.689170794556924e-12
      - -3.752948038696715e-09
      - -2.0664296553987622e-10
      - -1.1344115884692036e-11
      - -2.1707823187401233e-10
      - -1.1987705630261234e-11
      - -1.5184502906776139e-10
      - -1.2799313186420655e-11
      - -1.0120414704331889e-10
      - -1.4309267618040824e-11
      - 1.0553741158620293e-11
    - - 4.707900298412999e-12
      - 3.7013966666122546e-13
      - 5.241205696060201e-12
      - 6.767085289403942e-13
      - 5.477076283046064e-12
      - 5.640381218118527e-13
      - 5.542930057074224e-12
      - 7.11642626727938e-13
      - -7.927765402008278e-15
      - 9.55618955546652e-10
      - 1.0276533986096732e-11
      - 5.754852886951359e-13
      - 1.0186415552031347e-11
      - 8.771474143209221e-13
      - 9.708149656358928e-12
      - 7.651157842673629e-13
      - 9.026949250271023e-12
      - 9.079382349104032e-13
      - -8.8384613424687e-15
      - 3.1859686914376144e-10
      - -9.02954194287653e-12
      - -7.814656971281009e-13
      - -7.661802330352618e-12
      - -1.1527242076708493e-12
      - -6.1714517442245435e-12
      - -9.886575999113887e-13
      - -3.1449296009267785e-12
      - -1.1788541490706603e-12
      - 5.550620541888992e-14
    - - 8.085325045959354e-11
      - 4.5286268568436926e-12
      - 9.721936647226387e-11
      - 5.678344193024293e-12
      - 1.7662043819618606e-10
      - 7.479308308559811e-12
      - 1.0819907121560809e-10
      - 9.53735661006511e-12
      - 2.66489436222576e-13
      - 2.0993817766802943e-08
      - 1.822204829298366e-10
      - 8.3593324627295e-12
      - 1.9150941327676043e-10
      - 9.708149656358926e-12
      - 2.622320316441964e-10
      - 1.170153101282354e-11
      - 1.8668405355853094e-10
      - 1.4060972090754627e-11
      - -3.618393335235238e-13
      - -5.062611861968234e-09
      - -1.8702038373660274e-10
      - -1.0577950048534362e-11
      - -1.661551860355465e-10
      - -1.1196167386321105e-11
      - -2.0037760357133037e-10
      - -1.2447249583168542e-11
      - -9.531659570937782e-11
      - -1.406036180649627e-11
      - 4.719612858132243e-13
    - - 6.166893138978002e-12
      - 4.650815068396991e-13
      - 6.647149552477233e-12
      - 5.659308944911447e-13
      - 7.310005983217727e-12
      - 1.097359716690237e-12
      - 7.077399797732388e-12
      - 8.832513413035079e-13
      - -2.074724255508533e-14
      - -1.3885181624021166e-11
      - 1.1421270026477815e-11
      - 6.558080606646749e-13
      - 1.1503222319413795e-11
      - 7.651157842673628e-13
      - 1.1701531012823541e-11
      - 1.298248687523523e-12
      - 1.104428121327969e-11
      - 1.1068809988346148e-12
      - 1.2684417743593481e-15
      - 6.770458234539625e-10
      - -9.833797660460666e-12
      - -9.050624989061652e-13
      - -8.002327389012485e-12
      - -1.0088418113895666e-12
      - -7.0374133336278624e-12
      - -1.6594287768082847e-12
      - -3.2977182821184223e-12
      - -1.38853398705439e-12
      - 4.376616269840524e-14
    - - 8.144010088695206e-11
      - 4.374729162698484e-12
      - 9.720532330325926e-11
      - 5.6053461595728045e-12
      - 1.0579213884052237e-10
      - 7.07714105343135e-12
      - 2.454777141897544e-10
      - 9.271548755446486e-12
      - 5.532594993174135e-12
      - -2.0921209175685677e-08
      - 1.6187294063393628e-10
      - 7.403541443320779e-12
      - 1.777767962440153e-10
      - 9.026949250271024e-12
      - 1.8668405355853094e-10
      - 1.1044281213279688e-11
      - 3.263487837857222e-10
      - 1.398485748431465e-11
      - 5.217520301441705e-12
      - 2.4517330402403093e-09
      - -1.716182261136363e-10
      - -9.527970190755098e-12
      - -1.533034890044711e-10
      - -1.0111560099812185e-11
      - -1.342652208642787e-10
      - -1.0942607395147633e-11
      - -2.3352474080733883e-10
      - -1.2575187524415663e-11
      - 1.5079948843618934e-11
    - - 7.708255852299807e-12
      - 5.713424104025931e-13
      - 8.641692324085911e-12
      - 7.131581756492728e-13
      - 9.281990984984719e-12
      - 8.813599951072712e-13
      - 9.153966807466353e-12
      - 1.8257132494856384e-12
      - 2.2155547322911175e-14
      - 3.246413534003836e-10
      - 1.2543143179358858e-11
      - 7.426370404759822e-13
      - 1.3451803799735821e-11
      - 9.079382349104033e-13
      - 1.4060972090754628e-11
      - 1.1068809988346144e-12
      - 1.398485748431465e-11
      - 2.090886328139598e-12
      - 2.093285836566579e-14
      - 8.069122995155725e-10
      - -1.0453723442819243e-11
      - -1.0455507628638403e-12
      - -9.013273672907246e-12
      - -1.1979263233799056e-12
      - -7.627188535922415e-12
      - -1.3877603513858484e-12
      - -3.7335372892057756e-12
      - -2.5844420605162692e-12
      - 4.8776818574112374e-14
    - - 2.5469859885973665e-12
      - 1.1749153802438027e-13
      - 6.537548259744318e-12
      - 1.5009158015257364e-13
      - 3.324338186977248e-12
      - 1.864335114052213e-13
      - 8.838915264322208e-12
      - 2.339661439517158e-13
      - 1.693091881324297e-10
      - -1.9767501076120232e-08
      - -9.398956184588071e-13
      - -9.197723832861573e-15
      - 2.6891707945569246e-12
      - -8.838461342468703e-15
      - -3.618393335235238e-13
      - 1.2684417743593481e-15
      - 5.217520301441706e-12
      - 2.0932858365665793e-14
      - 1.7778963392136847e-10
      - -1.3049900019026938e-08
      - 3.6832112028487716e-12
      - -1.4699350091390018e-15
      - 2.1805543510285847e-12
      - 1.2527682960718122e-13
      - 4.474980977657564e-12
      - 1.9320061706539958e-13
      - 8.534169349985259e-12
      - 2.8665947326057e-13
      - 4.737314991268547e-10
    - - -3.772730562470781e-09
      - 1.5753544300069056e-10
      - -1.055169484717994e-08
      - 4.7208685062948885e-11
      - -4.589575171177262e-09
      - 8.100730509613373e-10
      - 1.319346154093642e-08
      - 1.2980276590357972e-09
      - 3.936102977038369e-09
      - 0.001741373685927253
      - 1.0571212691348886e-08
      - 6.456676402897406e-10
      - -3.752948038696715e-09
      - 3.185968691437615e-10
      - -5.062611861968234e-09
      - 6.770458234539625e-10
      - 2.4517330402403093e-09
      - 8.069122995155725e-10
      - -1.3049900019026933e-08
      - 0.004350923435891388
      - -3.295902939751594e-08
      - -1.4495620193740032e-09
      - 5.788316258611489e-09
      - -8.672245365533347e-10
      - 1.9985700592140026e-09
      - -1.4617594365208201e-09
      - -4.453130756111034e-08
      - -1.87653520547442e-09
      - -2.576200818475589e-08
    - - -2.65232196662205e-11
      - 3.902159446107274e-13
      - -4.798337564516369e-12
      - -2.1998109894364017e-13
      - -2.189611636795789e-12
      - -5.789695655648468e-13
      - -6.793189165989783e-12
      - -8.541218938826848e-13
      - 3.648544092367823e-12
      - -6.865274561558776e-08
      - -2.3905940270356587e-10
      - -7.932866662187556e-12
      - -2.0664296553987622e-10
      - -9.02954194287653e-12
      - -1.8702038373660272e-10
      - -9.83379766046067e-12
      - -1.716182261136363e-10
      - -1.0453723442819244e-11
      - 3.6832112028487716e-12
      - -3.295902939751593e-08
      - 1.9414097491253423e-09
      - 7.076737668168099e-11
      - 1.5709371602653899e-09
      - 6.865040088031623e-11
      - 1.3165563594666136e-09
      - 6.610390419556428e-11
      - 1.0409829455318247e-09
      - 6.192557575437597e-11
      - 1.2058008810765527e-11
    - - -3.3298770907781506e-12
      - -5.501042878006188e-13
      - -3.42415764083829e-12
      - -4.4791969023626515e-13
      - -3.258979585201266e-12
      - -5.505757318310059e-13
      - -2.894290226273006e-12
      - -6.68216313770192e-13
      - -3.2757996522519776e-15
      - -3.578764980085792e-09
      - -1.168273236305219e-11
      - -8.556940645433608e-13
      - -1.1344115884692036e-11
      - -7.81465697128101e-13
      - -1.0577950048534362e-11
      - -9.050624989061652e-13
      - -9.527970190755098e-12
      - -1.0455507628638403e-12
      - -1.4699350091390018e-15
      - -1.4495620193740032e-09
      - 7.076737668168099e-11
      - 3.573032277185445e-12
      - 5.979831492616716e-11
      - 3.3215419669136337e-12
      - 5.0002226840857806e-11
      - 3.390934363418439e-12
      - 3.755685001553589e-11
      - 3.466042618767978e-12
      - 9.946461028146656e-14
    - - 6.649945315011114e-12
      - 7.900034776666748e-13
      - -4.1336381393429486e-11
      - 1.6754575933803343e-13
      - 1.430882131234347e-12
      - 4.163088666194314e-13
      - 3.2062330570689993e-13
      - -7.439213273692351e-14
      - 2.6081708444205826e-12
      - -5.4590333633314204e-08
      - -1.8074635823597889e-10
      - -6.486285224833874e-12
      - -2.170782318740123e-10
      - -7.661802330352618e-12
      - -1.6615518603554648e-10
      - -8.002327389012483e-12
      - -1.5330348900447116e-10
      - -9.013273672907246e-12
      - 2.1805543510285847e-12
      - 5.788316258611489e-09
      - 1.5709371602653896e-09
      - 5.979831492616716e-11
      - 1.5605557226892231e-09
      - 5.952831256923912e-11
      - 1.1904084708238132e-09
      - 5.84235089464358e-11
      - 9.746914135266584e-10
      - 5.709564421127549e-11
      - 7.886804525216213e-12
    - - -3.979140159987895e-12
      - -4.3891863404027703e-13
      - -4.066417779066497e-12
      - -8.304425523847033e-13
      - -3.750440624397796e-12
      - -6.51645016611946e-13
      - -3.2604224656447086e-12
      - -8.113828859615854e-13
      - 1.6328840563932595e-13
      - -3.976403603200193e-09
      - -1.2214354105702409e-11
      - -7.435442582405727e-13
      - -1.1987705630261234e-11
      - -1.152724207670849e-12
      - -1.1196167386321105e-11
      - -1.0088418113895666e-12
      - -1.0111560099812185e-11
      - -1.197926323379906e-12
      - 1.252768296071812e-13
      - -8.672245365533348e-10
      - 6.865040088031623e-11
      - 3.321541966913634e-12
      - 5.952831256923912e-11
      - 3.867581600529527e-12
      - 5.081378381013391e-11
      - 3.624530321751304e-12
      - 3.903223940897949e-11
      - 3.8674249030813715e-12
      - 4.129613345741804e-13
    - - 1.4334373371043948e-11
      - 8.022206874852727e-13
      - 5.978313329386274e-12
      - 7.085482255732151e-13
      - -5.333788349021182e-11
      - 5.445684715237942e-13
      - 8.798000448286641e-12
      - 7.273904640361833e-13
      - 3.430990242981614e-12
      - -4.749662769538017e-08
      - -1.4648250458295587e-10
      - -5.4514314303383195e-12
      - -1.5184502906776139e-10
      - -6.1714517442245435e-12
      - -2.0037760357133045e-10
      - -7.0374133336278624e-12
      - -1.342652208642787e-10
      - -7.627188535922416e-12
      - 4.474980977657564e-12
      - 1.9985700592140026e-09
      - 1.3165563594666136e-09
      - 5.0002226840857806e-11
      - 1.1904084708238132e-09
      - 5.081378381013391e-11
      - 1.4283230761396196e-09
      - 5.213770237772442e-11
      - 9.251801944825078e-10
      - 5.260678510025712e-11
      - 1.2808040931922734e-11
    - - -5.038801449986098e-12
      - -5.508933813617071e-13
      - -4.8926759291429565e-12
      - -6.640462192454143e-13
      - -4.9356238664299195e-12
      - -1.311002594804005e-12
      - -3.895132933564149e-12
      - -9.922277888203721e-13
      - 2.672630764144072e-13
      - -3.056956128837724e-09
      - -1.3171124372170674e-11
      - -8.470783394163735e-13
      - -1.2799313186420654e-11
      - -9.886575999113887e-13
      - -1.2447249583168542e-11
      - -1.6594287768082847e-12
      - -1.0942607395147633e-11
      - -1.3877603513858482e-12
      - 1.9320061706539958e-13
      - -1.4617594365208206e-09
      - 6.610390419556429e-11
      - 3.39093436341844e-12
      - 5.84235089464358e-11
      - 3.6245303217513046e-12
      - 5.213770237772443e-11
      - 4.62945295173832e-12
      - 4.103318667840486e-11
      - 4.343211787762305e-12
      - 6.897559116817526e-13
    - - 3.415806008450578e-11
      - 2.3570802223686654e-12
      - 3.469857579786726e-11
      - 2.7947765825666887e-12
      - 3.7782267235995095e-11
      - 3.426412685157891e-12
      - -1.0981711476680322e-10
      - 3.698580418036092e-12
      - 6.048998051388921e-12
      - -2.8961188768030824e-08
      - -1.0204012922777351e-10
      - -2.9527687888494457e-12
      - -1.0120414704331889e-10
      - -3.144929600926778e-12
      - -9.531659570937782e-11
      - -3.297718282118423e-12
      - -2.3352474080733883e-10
      - -3.733537289205774e-12
      - 8.534169349985259e-12
      - -4.4531307561110324e-08
      - 1.0409829455318247e-09
      - 3.755685001553589e-11
      - 9.746914135266584e-10
      - 3.903223940897949e-11
      - 9.251801944825076e-10
      - 4.103318667840486e-11
      - 1.6960987390692472e-09
      - 4.3270515110292834e-11
      - 2.206883021048792e-11
    - - -6.3932457107692086e-12
      - -6.993204902910327e-13
      - -6.430736932426062e-12
      - -8.60931576366686e-13
      - -6.302736807724324e-12
      - -1.0230974058967736e-12
      - -5.002585283493611e-12
      - -2.170484795573368e-12
      - 3.5298885864604036e-13
      - -4.32714252266153e-09
      - -1.4239569560034077e-11
      - -9.782255226160491e-13
      - -1.4309267618040823e-11
      - -1.1788541490706603e-12
      - -1.406036180649627e-11
      - -1.3885339870543896e-12
      - -1.2575187524415663e-11
      - -2.5844420605162697e-12
      - 2.8665947326057005e-13
      - -1.87653520547442e-09
      - 6.192557575437599e-11
      - 3.466042618767978e-12
      - 5.7095644211275494e-11
      - 3.8674249030813715e-12
      - 5.2606785100257126e-11
      - 4.343211787762305e-12
      - 4.3270515110292834e-11
      - 6.189300543777901e-12
      - 9.3577400029224e-13
    - - 7.248507774447204e-12
      - 3.6201925812581746e-13
      - 2.0211434851357423e-11
      - 4.648653108107366e-13
      - 1.0217131800686448e-11
      - 5.240444249316104e-13
      - 2.4937977536078745e-11
      - 6.427106003627489e-13
      - 4.782145141604569e-10
      - -3.588123413320264e-08
      - -9.513831859952185e-13
      - 6.122624388459354e-14
      - 1.0553741158620296e-11
      - 5.550620541888992e-14
      - 4.719612858132243e-13
      - 4.376616269840524e-14
      - 1.5079948843618934e-11
      - 4.877681857411239e-14
      - 4.737314991268547e-10
      - -2.5762008184755884e-08
      - 1.2058008810765527e-11
      - 9.946461028146656e-14
      - 7.886804525216213e-12
      - 4.129613345741805e-13
      - 1.280804093192273e-11
      - 6.897559116817527e-13
      - 2.2068830210487924e-11
      - 9.3577400029224e-13
      - 1.3386949645245688e-09

==> anc/BsToPhi-local.yaml <==
parameters:
- max: 0.673
  min: 0.0671
  name: B_s->phi::alpha^A0_0@BSZ2015
- max: 1.55
  min: -4.12
  name: B_s->phi::alpha^A0_1@BSZ2015
- max: 31.7
  min: -24.8
  name: B_s->phi::alpha^A0_2@BSZ2015
- max: 0.578
  min: 0.0281
  name: B_s->phi::alpha^A1_0@BSZ2015
- max: 2.51
  min: -1.76
  name: B_s->phi::alpha^A1_1@BSZ2015
- max: 15.2
  min: -11.9
  name: B_s->phi::alpha^A1_2@BSZ2015
- max: 4.51
  min: -4.19
  name: B_s->phi::alpha^A12_1@BSZ2015
- max: 21.9
  min: -24.9
  name: B_s->phi::alpha^A12_2@BSZ2015
- max: 0.793
  min: -0.1
  name: B_s->phi::alpha^V_0@BSZ2015
- max: 2.11
  min: -4.07
  name: B_s->phi::alpha^V_1@BSZ2015
- max: 36.5
  min: -25.5
  name: B_s->phi::alpha^V_2@BSZ2015
- max: 0.635
  min: 0.0605
  name: B_s->phi::alpha^T1_0@BSZ2015
- max: 1.63
  min: -3.17
  name: B_s->phi::alpha^T1_1@BSZ2015
- max: 21.7
  min: -19.5
  name: B_s->phi::alpha^T1_2@BSZ2015
- max: 3.95
  min: -2.4
  name: B_s->phi::alpha^T2_1@BSZ2015
- max: 21.3
  min: -17.6
  name: B_s->phi::alpha^T2_2@BSZ2015
- max: 1.16
  min: 0.131
  name: B_s->phi::alpha^T23_0@BSZ2015
- max: 6.4
  min: -4.4
  name: B_s->phi::alpha^T23_1@BSZ2015
- max: 39.2
  min: -38.2
  name: B_s->phi::alpha^T23_2@BSZ2015
proposal:
  components:
  - mu:
    - 0.37909657784622025
    - -1.27208731940499
    - 2.762296352090752
    - 0.30379781327904143
    - 0.4673908509209799
    - 1.9800026157310535
    - 0.32024203108100635
    - -0.63369765879687
    - 0.37723188272429514
    - -0.904958269435006
    - 3.8937778817353452
    - 0.33587823743254336
    - -0.7753603655296182
    - 0.920929651414131
    - 0.7351148391017952
    - 1.96203261889523
    - 0.635927068493576
    - 1.1700153583739423
    - 1.7439151168913023
    sigma:
    - - 0.0016939321242374437
      - -0.0033791436672715638
      - -0.10671096593782438
      - 0.0008484042070830104
      - 0.0053080981914539254
      - -0.004034054857172762
      - 0.013699723530158468
      - 0.043194210864562814
      - 0.0008112264040954308
      - 0.0014195271014676182
      - -0.029386190332257593
      - 0.000599315981969639
      - 0.001923255484307929
      - -0.01566958847612746
      - 0.005199244183091793
      - 0.007132657802330173
      - 0.0007730347833282273
      - 0.00615367463703016
      - 0.005741527678848105
    - - -0.003379143667271564
      - 0.15702609246053736
      - 1.1981032557814242
      - 0.0009553765816832056
      - 0.007346958576594204
      - 0.0031541614424021452
      - -0.020875653959343203
      - -0.04518420190283718
      - 0.0026088855157701766
      - 0.0050434499125443935
      - -0.09818700885844633
      - 0.0020033744712236803
      - 0.007213939783720975
      - -0.04289577404491769
      - 0.016815160461389346
      - 0.020046315826329635
      - 0.002154849632912577
      - 0.016014171858022265
      - 0.01271373940498819
    - - -0.10671096593782436
      - 1.198103255781424
      - 14.55546250282182
      - -0.034584023493203074
      - -0.21574751147993537
      - 0.18505244020362796
      - -0.8348489078202226
      - -2.529530097039032
      - -0.021504784075838564
      - -0.03759975769453308
      - 0.7336824968370399
      - -0.014907522522074185
      - -0.04098998429707732
      - 0.4541108312293329
      - -0.1403425133502931
      - -0.24572227405500735
      - -0.022368953401806314
      - -0.18073452735626733
      - -0.1552510684923789
    - - 0.0008484042070830104
      - 0.0009553765816832056
      - -0.03458402349320308
      - 0.0010652318485824405
      - 0.0049302938425015335
      - -0.017035827218294455
      - 0.007107299943622311
      - 0.023437640027388025
      - 0.0011873502535451677
      - 0.00214084061989648
      - -0.04265921025104112
      - 0.0008975963769515327
      - 0.0026691277447520785
      - -0.02471421529496755
      - 0.007316321454024076
      - 0.007688787170413348
      - 0.0010270698769094205
      - 0.008193210712483277
      - 0.007722550254450189
    - - 0.0053080981914539254
      - 0.007346958576594204
      - -0.21574751147993537
      - 0.004930293842501534
      - 0.08615788919016538
      - 0.3460261519803365
      - 0.08912283344072666
      - 0.44781814807747766
      - 0.0073068072033725924
      - 0.01289204258562104
      - -0.2681489072214268
      - 0.005472907268437227
      - 0.01679036319306032
      - -0.14385444121959806
      - 0.044945429157302444
      - 0.04880440581257024
      - 0.006477978746867472
      - 0.05237970758388503
      - 0.057095370909234965
    - - -0.004034054857172762
      - 0.003154161442402144
      - 0.18505244020362796
      - -0.017035827218294452
      - 0.34602615198033654
      - 3.3999959053755955
      - 0.2677889976740536
      - 1.9406966290107945
      - -0.006451052182762429
      - -0.01201687703669972
      - 0.21025495521647475
      - -0.0051419639651366965
      - -0.013249388564661242
      - 0.1790915611161999
      - -0.04083017060702343
      - -0.03915903304994912
      - -0.004354533966618232
      - -0.03332823048227789
      - -4.404540346775977e-05
    - - 0.013699723530158468
      - -0.0208756539593432
      - -0.8348489078202226
      - 0.007107299943622311
      - 0.08912283344072668
      - 0.26778899767405373
      - 0.2982375449746874
      - 1.622977733699094
      - 0.007227568825600006
      - 0.013005420114815078
      - -0.267624348798739
      - 0.005357676772472362
      - 0.017224496330608293
      - -0.13783900777635696
      - 0.04577921653565959
      - 0.05704386370157059
      - 0.007024956419610512
      - 0.05723907339433317
      - 0.06769206494395952
    - - 0.04319421086456282
      - -0.045184201902837166
      - -2.5295300970390318
      - 0.02343764002738803
      - 0.4478181480774777
      - 1.9406966290107948
      - 1.6229777336990932
      - 9.86866545500488
      - 0.025380057986710655
      - 0.046294178673123035
      - -0.9634688087172311
      - 0.01888904583324453
      - 0.060321217609588786
      - -0.4828822936360864
      - 0.15858788080414699
      - 0.17594046447281825
      - 0.025021598589571672
      - 0.2071791187371312
      - 0.2868234848574152
    - - 0.0008112264040954308
      - 0.0026088855157701766
      - -0.021504784075838564
      - 0.001187350253545168
      - 0.00730680720337259
      - -0.006451052182762429
      - 0.007227568825600005
      - 0.02538005798671066
      - 0.002619127205445723
      - -0.0026571734260996604
      - -0.1470260379255347
      - 0.0012585287646405627
      - 0.003677360007486014
      - -0.034339345616438866
      - 0.010046762963253962
      - 0.009372680768235907
      - 0.0014268784128900797
      - 0.011397521100971149
      - 0.011235497957881098
    - - 0.0014195271014676185
      - 0.005043449912544393
      - -0.037599757694533074
      - 0.00214084061989648
      - 0.01289204258562104
      - -0.012016877036699724
      - 0.013005420114815073
      - 0.04629417867312305
      - -0.002657173426099661
      - 0.1535986779827204
      - 1.124654591105626
      - 0.002286149838736074
      - 0.006132345806707799
      - -0.06920426667581024
      - 0.020300069892415104
      - 0.030719475794286806
      - 0.0027352905710675015
      - 0.019096101914458985
      - 0.0010946295230593124
    - - -0.029386190332257593
      - -0.09818700885844633
      - 0.7336824968370401
      - -0.042659210251041114
      - -0.2681489072214268
      - 0.21025495521647478
      - -0.2676243487987389
      - -0.9634688087172311
      - -0.1470260379255347
      - 1.124654591105626
      - 16.410928600945347
      - -0.0455963836958781
      - -0.13834955158676596
      - 1.2052855476037638
      - -0.3451063452564201
      - -0.2040119996879611
      - -0.050798288740964065
      - -0.42003907979503063
      - -0.5309280412168356
    - - 0.0005993159819696391
      - 0.0020033744712236808
      - -0.01490752252207418
      - 0.0008975963769515327
      - 0.005472907268437227
      - -0.0051419639651366965
      - 0.005357676772472362
      - 0.018889045833244526
      - 0.0012585287646405627
      - 0.0022861498387360744
      - -0.045596383695878095
      - 0.0012857636128254806
      - 0.0007981828643476346
      - -0.05675408301434083
      - 0.007457898647751863
      - -0.009807853972139928
      - 0.001096961415799942
      - 0.008782168650388212
      - 0.009108232530820744
    - - 0.0019232554843079288
      - 0.007213939783720975
      - -0.04098998429707733
      - 0.002669127744752078
      - 0.01679036319306032
      - -0.01324938856466124
      - 0.017224496330608297
      - 0.06032121760958881
      - 0.0036773600074860146
      - 0.006132345806707802
      - -0.13834955158676593
      - 0.0007981828643476343
      - 0.10292959872442752
      - 0.640742625784215
      - 0.024502000080334898
      - 0.1309587384061742
      - 0.003282258279189206
      - 0.02514700316209746
      - 0.008706219468045987
    - - -0.015669588476127455
      - -0.0428957740449177
      - 0.45411083122933266
      - -0.024714215294967548
      - -0.1438544412195981
      - 0.1790915611161999
      - -0.137839007776357
      - -0.48288229363608637
      - -0.034339345616438866
      - -0.06920426667581023
      - 1.2052855476037634
      - -0.05675408301434084
      - 0.640742625784215
      - 7.907023311522263
      - -0.19327700795978772
      - 1.3855684602687228
      - -0.029933031715221634
      - -0.24754267359027177
      - -0.34124345122266647
    - - 0.005199244183091795
      - 0.016815160461389346
      - -0.14034251335029313
      - 0.007316321454024074
      - 0.04494542915730246
      - -0.04083017060702342
      - 0.04577921653565957
      - 0.15858788080414696
      - 0.010046762963253962
      - 0.020300069892415108
      - -0.34510634525642003
      - 0.007457898647751864
      - 0.024502000080334894
      - -0.19327700795978772
      - 0.18496388430871816
      - 0.9098427772062279
      - 0.009003554236395301
      - 0.07096473550832656
      - 0.04977727796442201
    - - 0.007132657802330174
      - 0.020046315826329635
      - -0.24572227405500716
      - 0.007688787170413349
      - 0.04880440581257023
      - -0.03915903304994912
      - 0.05704386370157057
      - 0.17594046447281825
      - 0.009372680768235908
      - 0.0307194757942868
      - -0.20401199968796102
      - -0.009807853972139928
      - 0.13095873840617417
      - 1.3855684602687228
      - 0.9098427772062279
      - 6.914632967117253
      - 0.010430942697056873
      - 0.06595221524892168
      - -0.2592327266157152
    - - 0.0007730347833282273
      - 0.0021548496329125773
      - -0.02236895340180631
      - 0.0010270698769094203
      - 0.006477978746867472
      - -0.004354533966618231
      - 0.007024956419610512
      - 0.025021598589571682
      - 0.0014268784128900795
      - 0.0027352905710675023
      - -0.05079828874096408
      - 0.0010969614157999423
      - 0.003282258279189206
      - -0.029933031715221638
      - 0.009003554236395303
      - 0.010430942697056871
      - 0.003388109859814705
      - 0.008665272257066856
      - -0.10226461433580117
    - - 0.00615367463703016
      - 0.016014171858022275
      - -0.18073452735626733
      - 0.008193210712483277
      - 0.05237970758388503
      - -0.033328230482277885
      - 0.057239073394333165
      - 0.20717911873713116
      - 0.011397521100971149
      - 0.019096101914458992
      - -0.4200390797950306
      - 0.008782168650388214
      - 0.02514700316209746
      - -0.24754267359027177
      - 0.07096473550832656
      - 0.06595221524892171
      - 0.008665272257066854
      - 0.49946834550312574
      - 2.996422725114514
    - - 0.005741527678848102
      - 0.0127137394049882
      - -0.155251068492379
      - 0.00772255025445019
      - 0.057095370909235
      - -4.404540346770896e-05
      - 0.06769206494395949
      - 0.2868234848574151
      - 0.0112354979578811
      - 0.0010946295230593235
      - -0.5309280412168356
      - 0.009108232530820744
      - 0.008706219468045983
      - -0.3412434512226665
      - 0.049777277964422016
      - -0.2592327266157153
      - -0.10226461433580117
      - 2.9964227251145132
      - 26.13835575136147
    

==> anc/BsToPhi-nonlocal-data.yaml <==
covariance:
- - 7.684573864605646e-10
  - 3.0135188311839446e-11
  - 6.805005848980173e-10
  - 3.381889788848334e-11
  - 6.64805947241211e-10
  - 3.831834164931458e-11
  - 6.418115712427403e-10
  - 4.3920954681280755e-11
  - 2.1408697560819566e-10
  - 8.599450948413016e-12
  - 1.597664949110417e-10
  - 1.0427997471398728e-11
  - 1.7321256890189342e-10
  - 1.2889685419464383e-11
  - 1.8580992728163263e-10
  - 1.626470745701093e-11
  - -1.5700075235057743e-11
  - -1.7072005773252978e-12
  - 5.491913791535571e-13
  - -1.427336709829938e-12
  - 2.2202184746083057e-12
  - -1.0514685334823582e-12
  - 1.0528982975882617e-12
  - -4.554426433968654e-13
- - 3.0135188311839446e-11
  - 1.9099550449946308e-12
  - 2.981543742203439e-11
  - 1.7831501935304666e-12
  - 2.894612978702746e-11
  - 2.0496542801911427e-12
  - 2.809433963588189e-11
  - 2.3936003671038066e-12
  - 8.788636953166699e-12
  - 9.738289442467521e-13
  - 9.310991010259317e-12
  - 8.086223062136458e-13
  - 9.558888208533224e-12
  - 9.78197001914805e-13
  - 1.000601480135241e-11
  - 1.2127504249190101e-12
  - 9.068551391985481e-14
  - -2.7062311255003796e-13
  - 1.3888082783523832e-13
  - -1.5563851417186965e-13
  - 2.68066759380705e-13
  - -1.1689862166432946e-13
  - 1.0959264528402417e-13
  - -5.0751488453620834e-14
- - 6.805005848980173e-10
  - 2.981543742203439e-11
  - 8.282493627520608e-10
  - 3.536475818700931e-11
  - 7.416179534385631e-10
  - 4.2172611415938074e-11
  - 7.591410822597609e-10
  - 5.087514694793759e-11
  - 1.694607490956043e-10
  - 9.542904818407958e-12
  - 2.822015206272495e-10
  - 1.155932737213629e-11
  - 1.9991491011756787e-10
  - 1.4231962865803293e-11
  - 2.1491294934400092e-10
  - 1.805167614290366e-11
  - -9.66577985619429e-13
  - -1.7465563475069646e-12
  - -1.3789136757409757e-11
  - -1.4307640111392303e-12
  - 2.911787030989038e-12
  - -1.0439898389856961e-12
  - 1.4737015532266562e-12
  - -4.5232481964939593e-13
- - 3.381889788848334e-11
  - 1.7831501935304666e-12
  - 3.536475818700931e-11
  - 2.6509070858833942e-12
  - 3.6349754831333366e-11
  - 2.526361024101273e-12
  - 3.73403936346959e-11
  - 3.107675361324609e-12
  - 1.1102047363169793e-11
  - 8.305796326452831e-13
  - 1.1752933872498812e-11
  - 1.4468106267630443e-12
  - 1.2204156348373798e-11
  - 1.1985299825703349e-12
  - 1.2961593348250483e-11
  - 1.53045500598208e-12
  - 1.204692717417295e-13
  - -2.1451500006625285e-13
  - 1.854550007702454e-13
  - -2.81681527363538e-13
  - 3.581680541929918e-13
  - -1.3711305734954344e-13
  - 1.3039731135399997e-13
  - -6.154329561058619e-14
- - 6.64805947241211e-10
  - 2.894612978702746e-11
  - 7.416179534385633e-10
  - 3.634975483133337e-11
  - 9.956398396767089e-10
  - 4.5540816618720756e-11
  - 8.686352796888291e-10
  - 5.732276207467545e-11
  - 1.907050659781906e-10
  - 1.0138598906276234e-11
  - 2.074484936319389e-10
  - 1.2393585640192064e-11
  - 3.817292967699774e-10
  - 1.540906768955265e-11
  - 2.4274133756568915e-10
  - 1.972683473130555e-11
  - -2.0765026578007674e-12
  - -1.6897159685153025e-12
  - 4.501482852989345e-13
  - -1.395939554195728e-12
  - -1.1912518971616838e-11
  - -1.0178495126639771e-12
  - 1.5885353883104393e-12
  - -4.4523089421374436e-13
- - 3.831834164931458e-11
  - 2.0496542801911427e-12
  - 4.2172611415938074e-11
  - 2.5263610241012735e-12
  - 4.5540816618720756e-11
  - 4.0717724216088486e-12
  - 4.87233249895884e-11
  - 3.928414468673453e-12
  - 1.4093997497945906e-11
  - 1.0246462584650374e-12
  - 1.4873654677720607e-11
  - 1.2219701084930312e-12
  - 1.559955182371549e-11
  - 2.2829544258339824e-12
  - 1.6629525761179117e-11
  - 1.8744628953865634e-12
  - 8.873879591665961e-14
  - -2.5746333050358244e-13
  - 2.369596368417247e-13
  - -2.1918078840302673e-13
  - 3.909277830175278e-13
  - -2.6780987361526065e-13
  - 1.6011407197898306e-13
  - -7.26071054573858e-14
- - 6.418115712427403e-10
  - 2.809433963588189e-11
  - 7.591410822597608e-10
  - 3.7340393634695895e-11
  - 8.686352796888291e-10
  - 4.87233249895884e-11
  - 1.3032170779800049e-09
  - 6.287689435568974e-11
  - 2.0942289332736153e-10
  - 1.0891095572859348e-11
  - 2.282057374225488e-10
  - 1.3486917203439982e-11
  - 2.480686938542862e-10
  - 1.6809147800015772e-11
  - 5.519194944435852e-10
  - 2.11828421149211e-11
  - -2.6221792975338236e-12
  - -1.7128065539143302e-12
  - 1.2423565565489315e-12
  - -1.4331932021914017e-12
  - 2.622214950300589e-12
  - -1.0550989282171956e-12
  - -9.349547940900509e-12
  - -4.416270835051811e-13
- - 4.392095468128077e-11
  - 2.3936003671038066e-12
  - 5.087514694793759e-11
  - 3.107675361324609e-12
  - 5.732276207467545e-11
  - 3.928414468673453e-12
  - 6.287689435568974e-11
  - 6.948917775123294e-12
  - 1.805508364511778e-11
  - 1.2848061040079651e-12
  - 1.914272661100152e-11
  - 1.5772296830635898e-12
  - 2.0277129058706023e-11
  - 1.895334721235075e-12
  - 2.1280841239249718e-11
  - 3.981011584756257e-12
  - 1.7810524214338275e-13
  - -3.19362796784402e-13
  - 2.8258840326599547e-13
  - -2.8142004504109626e-13
  - 5.214109789701325e-13
  - -2.0645692032254602e-13
  - 2.0534805056295443e-13
  - -1.600816132535106e-13
- - 2.1408697560819566e-10
  - 8.788636953166699e-12
  - 1.6946074909560428e-10
  - 1.1102047363169793e-11
  - 1.9070506597819065e-10
  - 1.4093997497945906e-11
  - 2.0942289332736153e-10
  - 1.805508364511778e-11
  - 4.549295373178553e-10
  - 1.7905567780062672e-11
  - 3.7041363659787257e-10
  - 1.9270460097116415e-11
  - 3.4215615498384193e-10
  - 2.0911085239183418e-11
  - 3.100796722734742e-10
  - 2.2970430075097833e-11
  - -9.934203125205595e-11
  - -4.858829563443411e-12
  - -5.3089543281322784e-11
  - -3.6219290292983196e-12
  - -2.5716229881534664e-11
  - -2.331586104428922e-12
  - -6.865178323413711e-12
  - -8.652987749394916e-13
- - 8.599450948413016e-12
  - 9.738289442467521e-13
  - 9.54290481840796e-12
  - 8.305796326452831e-13
  - 1.0138598906276234e-11
  - 1.0246462584650374e-12
  - 1.0891095572859348e-11
  - 1.2848061040079651e-12
  - 1.7905567780062672e-11
  - 1.2432242910306513e-12
  - 1.6948557806930208e-11
  - 1.0887211116169005e-12
  - 1.562655748770145e-11
  - 1.215142308839831e-12
  - 1.4357870120918221e-11
  - 1.3821734902937607e-12
  - -3.2501294769519408e-12
  - -3.6322607039862116e-13
  - -1.9492418305192186e-12
  - -2.251656131666019e-13
  - -8.37658867388576e-13
  - -1.5476575406637367e-13
  - -2.0665867100137693e-13
  - -6.150383388393128e-14
- - 1.597664949110417e-10
  - 9.310991010259317e-12
  - 2.822015206272495e-10
  - 1.1752933872498812e-11
  - 2.074484936319389e-10
  - 1.4873654677720607e-11
  - 2.2820573742254885e-10
  - 1.914272661100152e-11
  - 3.7041363659787257e-10
  - 1.6948557806930208e-11
  - 4.4457706608562336e-10
  - 1.8799072047198473e-11
  - 3.4672566552522885e-10
  - 2.108894870666008e-11
  - 3.3100471449963267e-10
  - 2.418305434774049e-11
  - -8.14451753141503e-11
  - -4.653991179920554e-12
  - -6.206668824926749e-11
  - -3.4898694198452786e-12
  - -2.436254047396177e-11
  - -2.270782985106777e-12
  - -6.503860043866726e-12
  - -8.550635642829687e-13
- - 1.0427997471398728e-11
  - 8.086223062136458e-13
  - 1.1559327372136291e-11
  - 1.4468106267630443e-12
  - 1.2393585640192064e-11
  - 1.2219701084930312e-12
  - 1.3486917203439982e-11
  - 1.5772296830635898e-12
  - 1.9270460097116415e-11
  - 1.0887211116169005e-12
  - 1.8799072047198473e-11
  - 1.6229710420221525e-12
  - 1.804548952879719e-11
  - 1.4066224919432517e-12
  - 1.7447257099733546e-11
  - 1.6807909750815826e-12
  - -3.418447440022791e-12
  - -3.197275182585793e-13
  - -2.067256908298326e-12
  - -3.3875131490154356e-13
  - -8.687426368794806e-13
  - -1.7619604715054047e-13
  - -2.2874831125235516e-13
  - -7.25166430847194e-14
- - 1.7321256890189342e-10
  - 9.558888208533226e-12
  - 1.9991491011756787e-10
  - 1.2204156348373798e-11
  - 3.817292967699774e-10
  - 1.559955182371549e-11
  - 2.480686938542862e-10
  - 2.0277129058706023e-11
  - 3.4215615498384193e-10
  - 1.562655748770145e-11
  - 3.4672566552522885e-10
  - 1.804548952879719e-11
  - 4.845545599206736e-10
  - 2.1139984405204237e-11
  - 3.520921716035375e-10
  - 2.5393607410593573e-11
  - -7.618126659138583e-11
  - -4.342303927405675e-12
  - -4.758074193667872e-11
  - -3.3106562483767047e-12
  - -3.5341581975761953e-11
  - -2.1849567249093677e-12
  - -6.356762391168875e-12
  - -8.393868361518322e-13
- - 1.2889685419464383e-11
  - 9.78197001914805e-13
  - 1.4231962865803295e-11
  - 1.1985299825703349e-12
  - 1.540906768955265e-11
  - 2.2829544258339824e-12
  - 1.6809147800015772e-11
  - 1.895334721235075e-12
  - 2.0911085239183418e-11
  - 1.215142308839831e-12
  - 2.108894870666008e-11
  - 1.4066224919432517e-12
  - 2.1139984405204237e-11
  - 2.3353971036164715e-12
  - 2.1355914383291244e-11
  - 2.012877132187082e-12
  - -3.650257868545274e-12
  - -3.6223209194507596e-13
  - -2.2001217580183027e-12
  - -2.9069898501404204e-13
  - -9.666635633907013e-13
  - -2.924259578183933e-13
  - -2.510646847319488e-13
  - -8.41056530952435e-14
- - 1.858099272816326e-10
  - 1.0006014801352406e-11
  - 2.149129493440009e-10
  - 1.296159334825048e-11
  - 2.4274133756568915e-10
  - 1.6629525761179117e-11
  - 5.519194944435852e-10
  - 2.1280841239249718e-11
  - 3.100796722734741e-10
  - 1.4357870120918221e-11
  - 3.3100471449963267e-10
  - 1.7447257099733546e-11
  - 3.520921716035375e-10
  - 2.1355914383291244e-11
  - 6.121707118737354e-10
  - 2.642656234895889e-11
  - -6.976371426255936e-11
  - -4.064274585244711e-12
  - -4.348977449525731e-11
  - -3.1639689553116806e-12
  - -2.249886558663323e-11
  - -2.1351578693687276e-12
  - -1.5278415912052003e-11
  - -8.194142098745573e-13
- - 1.626470745701093e-11
  - 1.21275042491901e-12
  - 1.8051676142903658e-11
  - 1.53045500598208e-12
  - 1.972683473130555e-11
  - 1.8744628953865634e-12
  - 2.11828421149211e-11
  - 3.981011584756257e-12
  - 2.2970430075097833e-11
  - 1.3821734902937607e-12
  - 2.418305434774049e-11
  - 1.6807909750815826e-12
  - 2.5393607410593573e-11
  - 2.012877132187082e-12
  - 2.642656234895889e-11
  - 3.853939548912632e-12
  - -3.7913994169703064e-12
  - -4.212951854896424e-13
  - -2.3607097556557822e-12
  - -3.5058830685908827e-13
  - -1.003496182703792e-12
  - -2.4609284679906356e-13
  - -2.704382001350342e-13
  - -1.6089210377605058e-13
- - -1.5700075235057743e-11
  - 9.068551391985493e-14
  - -9.66577985619429e-13
  - 1.2046927174172906e-13
  - -2.0765026578007674e-12
  - 8.873879591665933e-14
  - -2.622179297533821e-12
  - 1.781052421433824e-13
  - -9.934203125205595e-11
  - -3.25012947695194e-12
  - -8.14451753141503e-11
  - -3.418447440022791e-12
  - -7.618126659138582e-11
  - -3.650257868545273e-12
  - -6.976371426255933e-11
  - -3.791399416970304e-12
  - 1.9108182418464777e-10
  - 6.945196565839481e-12
  - 1.1052897719242e-10
  - 4.759403290982269e-12
  - 5.615822044790176e-11
  - 2.7586343567354906e-12
  - 1.5468096172321463e-11
  - 8.789214410140726e-13
- - -1.7072005773252974e-12
  - -2.70623112550038e-13
  - -1.7465563475069646e-12
  - -2.145150000662528e-13
  - -1.6897159685153025e-12
  - -2.5746333050358244e-13
  - -1.7128065539143302e-12
  - -3.19362796784402e-13
  - -4.85882956344341e-12
  - -3.6322607039862116e-13
  - -4.653991179920554e-12
  - -3.197275182585793e-13
  - -4.342303927405675e-12
  - -3.6223209194507596e-13
  - -4.064274585244709e-12
  - -4.2129518548964236e-13
  - 6.945196565839481e-12
  - 3.4946367941465395e-13
  - 4.2065798048419776e-12
  - 2.3080763216606067e-13
  - 2.0837472766306427e-12
  - 1.4183340204215362e-13
  - 5.636952750545214e-13
  - 4.955002859460833e-14
- - 5.491913791535562e-13
  - 1.3888082783523832e-13
  - -1.378913675740976e-11
  - 1.8545500077024532e-13
  - 4.5014828529893436e-13
  - 2.3695963684172455e-13
  - 1.2423565565489315e-12
  - 2.825884032659953e-13
  - -5.3089543281322784e-11
  - -1.949241830519219e-12
  - -6.206668824926749e-11
  - -2.0672569082983256e-12
  - -4.758074193667872e-11
  - -2.2001217580183022e-12
  - -4.348977449525731e-11
  - -2.360709755655782e-12
  - 1.1052897719242e-10
  - 4.2065798048419776e-12
  - 7.833938270745788e-11
  - 2.9548219333030447e-12
  - 3.597885432954272e-11
  - 1.756044839773356e-12
  - 1.0253374013144077e-11
  - 5.820015574302171e-13
- - -1.427336709829938e-12
  - -1.5563851417186965e-13
  - -1.4307640111392305e-12
  - -2.81681527363538e-13
  - -1.3959395541957284e-12
  - -2.1918078840302668e-13
  - -1.4331932021914017e-12
  - -2.8142004504109626e-13
  - -3.6219290292983196e-12
  - -2.251656131666019e-13
  - -3.4898694198452786e-12
  - -3.3875131490154356e-13
  - -3.3106562483767047e-12
  - -2.9069898501404204e-13
  - -3.1639689553116806e-12
  - -3.5058830685908827e-13
  - 4.759403290982269e-12
  - 2.3080763216606067e-13
  - 2.9548219333030447e-12
  - 1.9042359522301232e-13
  - 1.4940238506215593e-12
  - 1.0773488062493175e-13
  - 4.218095540609707e-13
  - 3.941883062122161e-14
- - 2.2202184746083057e-12
  - 2.68066759380705e-13
  - 2.911787030989038e-12
  - 3.581680541929918e-13
  - -1.191251897161683e-11
  - 3.9092778301752777e-13
  - 2.622214950300589e-12
  - 5.214109789701324e-13
  - -2.5716229881534664e-11
  - -8.37658867388576e-13
  - -2.436254047396177e-11
  - -8.687426368794804e-13
  - -3.5341581975761953e-11
  - -9.666635633907011e-13
  - -2.249886558663323e-11
  - -1.003496182703792e-12
  - 5.615822044790176e-11
  - 2.0837472766306427e-12
  - 3.597885432954272e-11
  - 1.4940238506215593e-12
  - 2.6585565944563733e-11
  - 9.181780741230243e-13
  - 5.8078795425222536e-12
  - 3.131017686874249e-13
- - -1.0514685334823582e-12
  - -1.1689862166432946e-13
  - -1.0439898389856961e-12
  - -1.3711305734954344e-13
  - -1.0178495126639771e-12
  - -2.6780987361526065e-13
  - -1.0550989282171956e-12
  - -2.0645692032254602e-13
  - -2.331586104428922e-12
  - -1.5476575406637367e-13
  - -2.270782985106777e-12
  - -1.7619604715054047e-13
  - -2.1849567249093677e-12
  - -2.924259578183933e-13
  - -2.135157869368728e-12
  - -2.4609284679906356e-13
  - 2.7586343567354906e-12
  - 1.4183340204215362e-13
  - 1.756044839773356e-12
  - 1.0773488062493175e-13
  - 9.181780741230243e-13
  - 8.30552080549899e-14
  - 2.694250506558433e-13
  - 2.6739376691358505e-14
- - 1.0528982975882617e-12
  - 1.0959264528402421e-13
  - 1.4737015532266562e-12
  - 1.3039731135399997e-13
  - 1.5885353883104395e-12
  - 1.6011407197898312e-13
  - -9.34954794090051e-12
  - 2.0534805056295443e-13
  - -6.865178323413709e-12
  - -2.0665867100137693e-13
  - -6.503860043866725e-12
  - -2.2874831125235516e-13
  - -6.356762391168875e-12
  - -2.510646847319487e-13
  - -1.5278415912052e-11
  - -2.7043820013503433e-13
  - 1.5468096172321463e-11
  - 5.636952750545214e-13
  - 1.0253374013144077e-11
  - 4.218095540609707e-13
  - 5.807879542522252e-12
  - 2.694250506558433e-13
  - 3.690669440240175e-12
  - 9.641099429911346e-14
- - -4.554426433968654e-13
  - -5.0751488453620834e-14
  - -4.523248196493958e-13
  - -6.15432956105862e-14
  - -4.4523089421374436e-13
  - -7.26071054573858e-14
  - -4.416270835051811e-13
  - -1.6008161325351063e-13
  - -8.652987749394916e-13
  - -6.150383388393128e-14
  - -8.550635642829687e-13
  - -7.251664308471942e-14
  - -8.393868361518322e-13
  - -8.41056530952435e-14
  - -8.194142098745574e-13
  - -1.6089210377605058e-13
  - 8.789214410140726e-13
  - 4.955002859460833e-14
  - 5.820015574302171e-13
  - 3.941883062122161e-14
  - 3.131017686874249e-13
  - 2.6739376691358505e-14
  - 9.641099429911346e-14
  - 1.3180770746739996e-14
dim: 24
dof: 24
kinematics:
- q2: -7
- q2: -7
- q2: -5
- q2: -5
- q2: -3
- q2: -3
- q2: -1
- q2: -1
- q2: -7
- q2: -7
- q2: -5
- q2: -5
- q2: -3
- q2: -3
- q2: -1
- q2: -1
- q2: -7
- q2: -7
- q2: -5
- q2: -5
- q2: -3
- q2: -3
- q2: -1
- q2: -1
means:
- 0.00031585879772382355
- 1.048732155697027e-05
- 0.00032652566780734033
- 1.2181118592632114e-05
- 0.00032691107289089074
- 1.4370239768869057e-05
- 0.0003145351833647958
- 1.730508950774103e-05
- 0.0002820183264969289
- 9.183294718817508e-06
- 0.0002885442037917331
- 1.0525733358665422e-05
- 0.00028471115121872205
- 1.2262216930416737e-05
- 0.00026817411274923376
- 1.4604340429752828e-05
- -5.7364102263101075e-06
- -1.905200384479538e-06
- 9.45798605473577e-06
- -1.6379684843071528e-06
- 1.4810058323099182e-05
- -1.2202172875227645e-06
- 8.466531399421845e-06
- -5.248401858822796e-07
observables:
- B_s->phi::re_ratio_perp(q2)
- B_s->phi::im_ratio_perp(q2)
- B_s->phi::re_ratio_perp(q2)
- B_s->phi::im_ratio_perp(q2)
- B_s->phi::re_ratio_perp(q2)
- B_s->phi::im_ratio_perp(q2)
- B_s->phi::re_ratio_perp(q2)
- B_s->phi::im_ratio_perp(q2)
- B_s->phi::re_ratio_para(q2)
- B_s->phi::im_ratio_para(q2)
- B_s->phi::re_ratio_para(q2)
- B_s->phi::im_ratio_para(q2)
- B_s->phi::re_ratio_para(q2)
- B_s->phi::im_ratio_para(q2)
- B_s->phi::re_ratio_para(q2)
- B_s->phi::im_ratio_para(q2)
- B_s->phi::re_ratio_long(q2)
- B_s->phi::im_ratio_long(q2)
- B_s->phi::re_ratio_long(q2)
- B_s->phi::im_ratio_long(q2)
- B_s->phi::re_ratio_long(q2)
- B_s->phi::im_ratio_long(q2)
- B_s->phi::re_ratio_long(q2)
- B_s->phi::im_ratio_long(q2)
options:
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
- q: s
type: MultivariateGaussian(Covariance)

